The CGF dark matter fluid

The cosmological gauge field (CGF) is a classical solution of SU(2)-weak gauge theory oscillating rapidly in time. It is the dark matter driving the CGF cosmology. A general, local, mathematically natural construction of the CGF is given here. The macroscopic properties are derived. The CGF is an irrotational perfect fluid. It provides a synchronized global time coordinate and a global rest frame. There is a conserved number density. The energy density and pressure are related by the same equation of state as derived in the CGF cosmology and used in the TOV stellar structure equations for stars made of CGF dark matter. The present construction justifies the TOV solution. Some possible routes towards testing the theory are suggested at the end.

==> anc/Calculations for CGF fluid source/CGF_fluid_calculations.bbl <==
\providecommand{\href}[2]{#2}\begingroup\raggedright\begin{thebibliography}{1}

\bibitem{Friedan2022:Atheory}
D.~Friedan, ``{A theory of the dark matter},''
  \href{http://arxiv.org/abs/2203.12405}{{\ttfamily arXiv:2203.12405
  [astro-ph.CO]}}. {March, 2022}.

\bibitem{Friedan2022:DMStars}
D.~Friedan, ``{Dark matter stars},''
  \href{http://arxiv.org/abs/2203.12181}{{\ttfamily arXiv:2203.12181
  [astro-ph.CO]}}. {March, 2022}.

\end{thebibliography}\endgroup


==> anc/Calculations for CGF fluid source/CGF_fluid_calculations.tex <==
\input{boilerplate/preamble}
\input{boilerplate/defs}
%
\setcounter{tocdepth}{2}
%
\thispagestyle{empty}
\titlespacing{\section}{3pc}{1.75pc}{0.8pc}
\titleformat{\section}
  {\centering\normalsize\bfseries} % format
  {\large\thesection}% label
  {0.5em} % sep
  {\large}
\titleformat{\subsection}
  {\normalsize\bfseries} % format
  {\thesubsection}% label
  {0.5em} % sep
  {}
%
\setlength{\belowcaptionskip}{-18pt}
\setlength{\abovecaptionskip}{2pt}
%\setlength{\belowcaptionskip}{-15pt}
%
\begin{document}
%
\def\title{Calculations for {\it The CGF dark matter fluid}}
%
%\vspace*{5ex}

\begin{center}
{\Large \title}
\vskip5ex
{\large Daniel Friedan}
\vskip2ex
{\it
New High Energy Theory Center
and Department of Physics and Astronomy,\\
Rutgers, The State University of New Jersey,\\
Piscataway, New Jersey 08854-8019 U.S.A. and
\vskip0.5ex
Science Institute, The University of Iceland,
Reykjavik, Iceland
\vskip0.5ex
\href{mailto:dfriedan@gmail.com}{dfriedan@gmail.com}
%\href{mailto:dfriedan@gmail.com}{\tt dfriedan@gmail.com}
\qquad
\href{https://physics.rutgers.edu/\textasciitilde friedan/}
%{physics.rutgers.edu/\texttt{\char`\~}friedan}
{physics.rutgers.edu/\texttilde friedan}
%{\tt \path{physics.rutgers.edu/~friedan/}}
}
\vskip2ex
\today
\end{center}
%
%	ABSTRACT
%
\begin{center}
\vskip3ex
{\sc Abstract}
\vskip3ex
%\vskip2.5ex
%\parbox{0.9\linewidth}{
\parbox{0.96\linewidth}{
\hspace*{1.5em}
% arXiv.org limit is 1920 characters
Details of calculations for {\it The CGF dark matter fluid}.
%
}
\end{center}

%\vspace*{-0.1ex}
%\vspace*{0.5ex}


%
%	TABLE OF CONTENTS
%
%	adjust toc margins
%
\begin{center}
\tableofcontents
\end{center}
%
%	BODY OF PAPER
%


%\newpage


% \newpage
% \appendix
% \renewcommand{\thesection}{A.\arabic{section}}
% 
% \newpage

\section{Introduction}

Numbers from PDG, NIST ($c=1$, no error bars)
\eq
\begin{alignedat}{2}
\az &=\frac{\hbar}{m_{\Higgs}}& &= 5.2614864632102925 \ntimes 10^{-27}\,\sunit \\[1.5ex]
\rhoz &= \frac{m_{\Higgs}}{\az^{3}} &&= 5.682491786274899 \ntimes 10^{28} \,\kgunit/\munit^{3} \\[1.5ex]
\aM &=\frac1{\sqrt{G\rho_{0}}}=\frac{\hbar 
m_{\Planck}}{m_{\Higgs}^{2}}  &&= 15.39389190962883\,\cmunit\\[1.5ex]
M_{\aM} &= \frac{\aM}{G}=\aM^{3} \rhoz  & &=1.042510314426683 \ntimes 10^{-4}\,\Msun
\\[1.5ex]
\omegaz &=\frac{\aM}{\az}= \frac{m_{\Planck}}{m_{\Higgs}}& &= 0.9759312573158477\ntimes 10^{17}
\\[1.5ex]
g^{2} &= \frac{4\pi \alpha}{\sin^{2} \theta_{W}} &&= 0.4111966909854108
\\[1.5ex]
\lambda^{2} &=\frac{g^{2} }{4} \frac{m_{\Higgs}^{2}}{m_{W}^{2}}
&&=0.2490112919526795
\end{alignedat}
\en

\eqg
{}[G] = \frac{\Junit \munit}{\kg^{2}}
\qquad
\left[ \rho\right]
=
\frac{\kg}{\munit^{3}}
\qquad
\left[(G\rho)^{-\frac12}c\right]= \munit
\qquad
\left[(G\rho)^{-\frac12}G^{-1}c^{3}\right]= \kgunit
\eng
\eq
\begin{array}{r@{\,=\,}l}
G & 6.67430\ntimes 10^{-11}\munit^3\kgunit^{-1} \sunit^{-2} \\[1ex]
c & 2.99792458 \ntimes 10^{8}\,\munit/\sunit\\[1ex]
\hbar & 1.054571817\ntimes 10^{-34}\Junit \sunit \\[1ex]
1\,\mathrm{ev} & 1.602176634\ntimes 10^{-19} \Junit \\[1ex]
\Msun    & 1.988409870698051 \ntimes 10^{30}\,\kgunit\\[1ex]
H_{0} & 67.4 \, (\mathrm{km}/\sunit)/\mathrm{Mpc} 
= 2.184 \ntimes 10^{-18}\sunit^{-1}
\\[1ex]
\rho_{c} =\frac{3 H_{0}^{2}}{8\pi G} & 8.53 \ntimes 10^{-27} 
\kgunit/\munit^{3}\\[1ex]
\frac{\hbar}{m_{\Planck}} =\sqrt{G\hbar} & 5.391247 \ntimes 10^{-44}\,\sunit 
\end{array}
\en
\eqg
\alpha = \frac{e^{2}}{4\pi}= 1/137.035999139(31)\\[1ex]
m_{W} = 80.379(12)\,\GeV
\qquad
m_{Z} = 91.1876(21) \,\GeV
\qquad
m_{\Higgs} = 125.10(14)\,\GeV
\\[1ex]
\frac{m_{W}}{m_{Z}} =\cos \theta_{W} = 0.88147(13)
\qquad
\sin^{2} \theta_{W} = 0.2230106391
\eng




\section{Standard Model action}

See numbers above.

\section{SU(2) structure on space-time spinors}

\subsection{Equivalence to a 4-velocity field $u^{\alpha}(x)$}

The Dirac algebra
\eqg
\gamma_{\mu} \gamma_{\nu} +\gamma_{\nu} 
\gamma_{\mu}  = 2 g_{\mu \nu}
\qquad
\gamma_{5} = \frac{i}{4! }\epsilon^{\mu\nu\rho\sigma}
\gamma_{\mu} \gamma_{\nu} \gamma_{\rho} 
\gamma_{\sigma} 
\qquad
\gamma_{5}^{2} = 1
\eng
has a standard representation on $\Complexes^{4}$.
\eqg
\gamma_{0} =
\begin{pmatrix}
0 & 1 \\
-1 & 0
\end{pmatrix}
\qquad
\gamma_{i} =
\begin{pmatrix}
0 & \sigma_{i} \\
\sigma_{i} & 0
\end{pmatrix}
\qquad
\gamma_{5} =
\begin{pmatrix}
1 & 0 \\
0 & -1
\end{pmatrix}
\\[1.5ex]
g_{\mu\nu} = \text{diag}(-1,1,1,1)
\eng
where $\sigma_{i}$ are the $2{\times}2$ Pauli matrices,
\eq
\sigma_{i}\sigma_{j} = \delta_{ij}+ i \epsilon_{ij}{}^{k}\sigma_{k}
\qquad
\sigma_{i}^{\dagger} = \sigma_{i}
\en
The chiral spinors are the eigenspace $\gamma_{5}=1$.
The generators of Spin(1,3) are
\eq
L_{\mu\nu} = \frac14 [\gamma_{\mu},\,\gamma_{\nu}]
\qquad
L_{0k} =
\begin{pmatrix}
 \frac12\sigma_{k}  &0\\
0 & -  \frac12\sigma_{k} 
\end{pmatrix}
\qquad
L_{jk} =
\begin{pmatrix}
 \frac14[\sigma_{j},\,\sigma_{k}]  &0\\
0 & -  \frac14[\sigma_{j},\,\sigma_{k}]
\end{pmatrix}
\en
Adjoints with respect to the standard hermitian form on 
$\Complexes^{4}$ are
\eq
\label{eq:Diracstandard}
\gamma_{0}^{\dagger} = -\gamma_{0}
\qquad
\gamma_{i}^{\dagger} = \gamma_{i}
\qquad
L_{0i}^{\dagger} = L_{0i}
\qquad
L_{ij}^{\dagger} = - L_{ij}
\en
The $L_{ij}$ are generators of SU(2),
as are the $iL_{0k}$.
Associate this SU(2) structure with the 4-velocity
$u_{0}^{\mu} = (1,0,0,0)$.
The Spin(1,3) action then associates
to every 4-velocity $u^{\mu}$
an SU(2) structure on the spinors
such that
\eq
g_{\mu\nu}u^{\mu}u^{\nu} = -1
\qquad
u^{0}>0
\qquad
P^{\alpha}_{\beta} = \delta^{\alpha}_{\beta} + u^{\alpha}u_{\beta}
\en
\eqg
\label{eq:hermitianconj}
u^{\alpha}\gamma_{\alpha}^{\dagger} = - u^{\alpha}\gamma_{\alpha}
\qquad
P^{\alpha}_{\beta}\gamma_{\alpha}^{\dagger} = P^{\alpha}_{\beta}\gamma_{\alpha}
\\[1ex]
\gamma_{\mu}^{\dagger} = \gamma_{\mu} + 2 u_{\mu} u^{\alpha}\gamma_{\alpha}
= -\gamma_{\mu}  + 2 P_{\mu}^{\alpha}\gamma_{\alpha}
\\[1ex]
u^{\alpha} L_{\alpha\mu}^{\dagger} = u^{\alpha} L_{\alpha\mu}
\qquad
P^{\mu}_{\alpha} P^{\nu}_{\beta} L_{\mu\nu}^{\dagger} = - P^{\mu}_{\alpha} P^{\nu}_{\beta} L_{\mu\nu}
\eng
This identifies the space of SU(2) structures with the space of 
4-velocities,
\eq
\text{SL(2,$\Complexes$)}/\text{SU(2)} = \text{SO(1,3)}/\text{SO(3)} = \{ u^{\alpha}\colon
u^{\alpha}u_{\alpha} = -1, \; u^{0} > 0\}
\en
because the little group SU(2) 
preserves the SU(2) structure associated to $u_{0}^{\mu}$.




\subsection{A natural SU(2) spin connection}

The local Dirac matrices $\gamma_{\mu}(x)$ act on the spinors at $x$, 
the fiber $S_{x}$.
The local Lorentz generators are
\eq
L_{\mu\nu}(x) = \frac14 [\gamma_{\mu},\,\gamma_{\nu}]\
\qquad
[L_{\mu\nu},\,\gamma_{\alpha}] = \gamma_{\mu}g_{\nu\alpha} - 
\gamma_{\nu}g_{\mu\alpha}
\en
The boost operators relative to $u^{\mu}(x)$ are
\eq
L_{\mu} = u^{\alpha} L_{\alpha\mu}
\qquad
u^{\alpha}L_{\alpha} = 0
\qquad
L_{\mu}^{\dagger} = L_{\mu}
\en
In a spin-rest frame, $u^{\mu}=(1,0,0,0)$, 
$g_{\mu\nu}=\text{diag}(-1,1,1,1)$ and
the $\gamma_{\mu}(x)$ take the form
(\ref{eq:Diracstandard}) giving
\eq
L_{0} = 0
\qquad
L_{i} =
\begin{pmatrix}
 \frac12\sigma_{i}  &0\\
0 & -  \frac12\sigma_{i} 
\end{pmatrix}
\en
The local SU(2) generators are
the operators $iL_{\nu}$
or, equivalently,
the operators $[L_{\mu},\,L_{\nu}]$.
The $L_{\mu}$ satisfy identities that can be derived in a spin-rest 
frame.
\eqa{}
[L_{\nu},\,\gamma_{\sigma}] &= u^{\mu}\gamma_{\mu}g_{\nu\sigma} 
-u_{\sigma}\gamma_{\nu}
\\[1ex]
L_{\mu}L_{\nu} &=\frac14 P_{\mu\nu}
+ \frac{1}{2} u^{\alpha}\epsilon_{\alpha\mu\nu}{}^{\sigma}\gamma_{5}i L_{\sigma}
\\[1ex]
[L_{\mu},\,L_{\nu}] 
&= u^{\rho}\epsilon_{\rho\mu\nu}{}^{\sigma} \gamma_{5} i  L_{\sigma}
\\[1ex]
L_{\mu\nu} 
&= L_{\mu}u_{\nu}-L_{\nu}u_{\mu}
+[L_{\mu},\,L_{\nu}] 
\ena
\eqa
\tr (L_{\mu}) &= 0
\\[1ex]
\tr (L_{\mu}L_{\nu}) &=\frac12 P_{\mu\nu}
\\[1ex]
\tr \left([L_{\mu},\,L_{\nu}]L_{\rho}\right) 
&=\frac{i}2 u^{\alpha}\epsilon_{\alpha\mu\nu\rho}
\\[1ex]
\tr \left(-[L_{\mu},\,L_{\nu}][L_{\mu'},\,L_{\nu'}]\right) 
&= \frac12 \left(P_{\mu\mu'}P_{\nu\nu'} -P_{\mu\nu'}P_{\nu\mu'} 
\right)
\ena
The traces are over the two-dimensional vector space of chiral 
spinors $\left(S_{+}\right)_{x}$.

From the above,
\eqa
\label{eq:divdoublecommutator}
[L^{\nu},\,[L_{\mu},\, L_{\nu}]] 
&=
L^{\nu}L_{\mu} L_{\nu}
- L^{\nu}L_{\nu}L_{\mu}
-L_{\mu} L_{\nu}L^{\nu}
+ L_{\nu}L_{\mu}L^{\nu}
\\[1ex]
&=
2L^{\nu}(L_{\mu} L_{\nu}+L_{\nu}L_{\mu}) 
- 4 L^{\nu}L_{\nu}L_{\mu}
\\[1ex]
&=
L^{\nu}P_{\mu\nu}
- 3L_{\mu}
\\[1ex]
&=
- 2L_{\mu}
\ena

Parallel transport of orthonormal frames lifts to parallel transport of 
spin frames,
since SL(1,3) and Spin(1,3) have the same infinitesimal generators.
Therefore the metric covariant derivative 
$\nabla_{\mu}$ acts on spinors such that
\eq
\nabla_{\mu} \gamma_{\nu} = 0
\en
Its curvature form
\eq
F^{\text{metric}}_{\mu\nu} = [\nabla_{\mu},\, \nabla_{\nu}]
\en
satisfies
\eqg
\nabla_{\nu}(v^{\beta}\gamma_{\beta}) = (\nabla_{\nu}v^{\beta})\gamma_{\beta}
\qquad
\nabla_{\mu}\nabla_{\nu}(v^{\beta}\gamma_{\beta}) = (\nabla_{\mu}\nabla_{\nu}v^{\beta})\gamma_{\beta}
\\[1ex]
[F^{\text{metric}}_{\mu\nu},\,v^{\beta}\gamma_{\beta} ]
= \nabla_{[\mu}\nabla_{\nu]}(v^{\beta}\gamma_{\beta})
= R^{\beta}{}_{\alpha\mu\nu}v^{\alpha} \gamma_{\beta}
= R^{\alpha}{}_{\beta\mu\nu}v^{\beta} \gamma_{\alpha}
\\[1ex]
[F^{\text{metric}}_{\mu\nu},\,\gamma_{\beta} ]  
 = R^{\alpha}{}_{\beta\mu\nu} \gamma_{\alpha}
\eng
which has a unique solution since only the identity matrix commutes 
with all the $\gamma_{\beta}$ and $\nabla_{\mu} $ is an SO(1,3) connection on the spinor bundle.
\eq
F^{\text{metric}}_{\mu\nu}
= \frac12 R^{\alpha\beta}{}_{\mu\nu}L_{\alpha\beta}
\en

The symplectic structure on $S_{x}$ 
depends only on the space-time metric,
but
the positive hermitian form on $S_{x}$ 
depends on both the metric and on the 4-velocity.
The metric connection does not preserve the hermitian structure.
\eq
\nabla_{\mu}\gamma_{\nu}^{\dagger} = 
\nabla_{\mu} (\gamma_{\nu} + 2 u_{\nu} u^{\alpha}\gamma_{\alpha})
= 2 \nabla_{\mu}(u_{\nu} u^{\alpha}) \gamma_{\alpha}
\ne 
0
\en
The modified covariant derivative
\eq
D^{0}_{\mu} = \nabla_{\mu}  - \nabla_{\mu}u^{\sigma} L_{\sigma}
\en
It is a natural SO(1,3) connection.
\eqa
\nabla_{\mu}L_{\nu} &= \nabla_{\mu} u^{\alpha}L_{\alpha\nu}
\\[1ex]
D^{0}_{\mu}L_{\nu} &= \nabla_{\mu}L_{\nu} - \nabla_{\mu}u^{\sigma} 
[L_{\sigma},\,L_{\nu}]
\\[1ex]
&=\nabla_{\mu} u^{\alpha}L_{\alpha\beta} - \nabla_{\mu}u^{\sigma} 
(L_{\sigma\nu}-L_{\sigma}u_{\nu}+L_{\nu}u_{\sigma})
\\[1ex]
&= \nabla_{\mu}u^{\sigma} u_{\nu} L_{\sigma}
\ena
so $D^{0}_{\mu}$ preserves the hermitian structure,
\eq
D^{0}_{\mu} \left(L_{\nu}^{\dagger}\right) = (D^{0}_{\mu} L_{\nu})^{\dagger}
\en
so $D^{0}_{\mu}$ is an SU(2) connection.  Its curvature form is
\eqa
F^{0}_{\mu\nu} &=[D^{0}_{\mu},\,D^{0}_{\nu}] 
= [\nabla_{\mu}  - \nabla_{\mu}u^{\alpha} L_{\alpha},\,\nabla_{\nu}  
- \nabla_{\nu}u^{\beta} L_{\beta}]
\\[1ex]
&= F^{\text{metric}}_{\mu\nu} - 
(\nabla_{\mu}\nabla_{\nu}-\nabla_{\nu}\nabla_{\mu}) u^{\beta} L_{\beta}
- \nabla_{\nu}u^{\beta}\nabla_{\mu}L_{\beta}
+ \nabla_{\mu}u^{\beta}\nabla_{\nu}L_{\beta}
\\[1ex]
&\qquad\qquad {}+ \nabla_{\mu}u^{\alpha}\nabla_{\nu}u^{\beta} 
[L_{\alpha},\,L_{\beta}]
\\[1ex]
&= \frac12 R^{\alpha\beta}{}_{\mu\nu}L_{\alpha\beta}
- R^{\beta}{}_{\alpha\mu\nu}u^{\alpha}L_{\beta}
- \nabla_{\nu}u^{\beta}\nabla_{\mu}u^{\alpha}L_{\alpha\beta}
+ \nabla_{\mu}u^{\beta}\nabla_{\nu}u^{\alpha}L_{\alpha\beta}
\\[1ex]
&\qquad\qquad {}+ \nabla_{\mu}u^{\alpha}\nabla_{\nu}u^{\beta} 
[L_{\alpha},\,L_{\beta}]
\\[1ex]
&= (\frac12 R^{\alpha\beta}{}_{\mu\nu}
- \nabla_{\nu}u^{\beta}\nabla_{\mu}u^{\alpha}
+ \nabla_{\mu}u^{\beta}\nabla_{\nu}u^{\alpha})
([L_{\alpha},\,L_{\beta}] +L_{\alpha}u_{\beta}- L_{\beta}u_{\alpha})
\\[1ex]
&\qquad\qquad {}- R^{\beta}{}_{\alpha\mu\nu}u^{\alpha}L_{\beta}
+ \nabla_{\mu}u^{\alpha}\nabla_{\nu}u^{\beta} 
[L_{\alpha},\,L_{\beta}]
\\[1ex]
&= \left(\frac12 R^{\alpha\beta}{}_{\mu\nu}- \nabla_{\mu} 
u^{\alpha}\nabla_{\nu}u^{\beta} \right)[L_{\alpha},\,L_{\beta}]
\ena



\section{Form of the CGF}


\section{Equations of motion}

\paragraph{Scalar field equations of motion}
The scalar field action written in terms of
the dimensionless scalar field $\hat \phi$,
\eq
\phi = \frac{v}{\sqrt 2}\hat\phi
\en
is
\eqa
\frac1\hbar S_{\scalar}  
&=\int \left[\aM^{-2}D_{\mu}\phi^{\dagger} D^{\mu}\phi
+ \frac{1}{2} \lambdaH^{2}\left(\phi^{\dagger}\phi 
-   \frac12 \vH^{2}\right)^{2}\right]\, \aM^{4}\sqrt{-g} \,d^{4} x
\\[1ex]
&= \int \frac1{\lambda^{2}} \left[\aM^{-2}\frac{\lambda^{2}v^{2}}{2} D_{\mu}\hat\phi^{\dagger} 
D^{\mu}\hat\phi
+ \frac{\lambdaH^{4}v^{4}}{8} \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \aM^{4}\sqrt{-g} \,d^{4} x
\\[1ex]
&= \int \frac1{\lambda^{2}} \left[\frac{\aM^{-2}\az^{-2}}{2} D_{\mu}\hat\phi^{\dagger} 
D^{\mu}\hat\phi
+ \frac{\az^{-4}}{8} \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \aM^{4}\sqrt{-g} \,d^{4} x
\\[1ex]
&= \int \frac1{\lambda^{2}} \left[\frac{1}{2\omegaz^{2}} D_{\mu}\hat\phi^{\dagger} 
D^{\mu}\hat\phi
+ \frac{1}{8} \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \omegaz^{4}\sqrt{-g} \,d^{4} x
\ena
and
\eqa
D_{\mu}\hat\phi^{\dagger} D^{\mu}\hat\phi &= 
(D^{0}_{\mu}+B_{\mu})\hat\phi^{\dagger} (D^{0\mu}+B^{\mu})\hat\phi 
\\[1ex]
 &= 
D^{0}_{\mu}\hat\phi^{\dagger}D^{0\mu}\hat\phi 
- \hat\phi^{\dagger}B_{\mu}D^{0\mu}\hat\phi 
+D^{0}_{\mu}\hat\phi^{\dagger}B^{\mu}\hat\phi 
-
\hat\phi^{\dagger}B_{\mu} B^{\mu}\hat\phi 
\ena
but $B_{\mu} B^{\mu}$ is a multiple of the identity,
\eq
B_{\mu} B^{\mu}
= g^{\mu\nu} B_{\mu}^{\sigma} B_{\nu}^{\tau} L_{\sigma}L_{\tau}
=g^{\mu\nu} B_{\mu}^{\sigma} B_{\nu}^{\tau} \frac14 P_{\sigma\tau}
\en
so
\eq
B_{\mu} B^{\mu}
= \frac12\tr (B_{\mu} B^{\mu})
\en
\eqa
D_{\mu}\hat\phi^{\dagger} D^{\mu}\hat\phi
 &= 
D^{0}_{\mu}\hat\phi^{\dagger}D^{0\mu}\hat\phi 
+\tr \left[B^{\mu}(\hat\phi 
D^{0}_{\mu}\hat\phi^{\dagger}
- \hat\phi^{\dagger}D^{0}_{\mu}\hat\phi ) 
\right]
-\frac12
\hat\phi^{\dagger}\hat\phi
\, \tr \left(
 B_{\mu} B^{\mu}\right)
\ena
Assume $\hat\phi(x)$ is smooth and $B_{\mu} = O(\omegaz)$.
Then to leading order in $\omegaz$
\eq
\frac1{2\omegaz^{2}}
D_{\mu}\hat\phi^{\dagger} D^{\mu}\hat\phi
= 
-\frac{1}{4}\hat\phi^{\dagger}\hat\phi
\, \tr \left(
 \frac{B_{\mu} B^{\mu}}{\omegaz^{2}}\right)
\en
\eq
\frac1\hbar S_{\scalar}  
=
\int \frac1{\lambda^{2}} \left[
\frac{1}{4}\hat\phi^{\dagger}\hat\phi
\, \tr \left(-
 \frac{B_{\mu} B^{\mu}}{\omegaz^{2}}\right)
+ \frac{1}{8} \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \omegaz^{4}\sqrt{-g} \,d^{4} x
\en
For the CGF,
\eqg
B_{\mu} = \omegaz b_{0} i L_{\mu}
\\[1ex]
\tr \left(- \frac{B_{\mu} B^{\mu}}{\omegaz^{2}}\right)
= \tr\left( L^{\mu}L_{\mu}\right)b_{0}^{2} 
 = \frac32 b_{0}^{2} 
\eng

\eqa
\frac1\hbar S_{\scalar}  
&=
\int \frac1{\lambda^{2}} \left[
\frac{1}{4}\hat\phi^{\dagger}\hat\phi
\, \frac32 b_{0}^{2} 
+ \frac{1}{8} \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \omegaz^{4}\sqrt{-g} \,d^{4} x
\\[1ex]
&= \int \frac1{8\lambda^{2}} \left[
\,
(\hat\phi^{\dagger}\hat\phi)^{2}
+  3 \left (b_{0}^{2}-\frac23\right) \hat\phi^{\dagger}\hat\phi
+1
\right]\, \omegaz^{4}\sqrt{-g} \,d^{4} x
\ena
with equation of motion
\eqg
\left[2 \hat\phi^{\dagger}\hat\phi +  3 \left (b_{0}^{2}-\frac23\right)
\right]
\phi = 0
\\[2ex]
\begin{array}{r @{\,=\,}l @{\quad}l}
\phi & 0  & \expval{b_{0}^{2}}\ge \frac23 \\[2ex]
\hat\phi^{\dagger}\hat\phi &  1-\frac32\expval{b_{0}^{2}}
& \expval{b_{0}^{2}}\le \frac23 
\end{array}
\\[1ex]
\eng

\paragraph{Gauge field equations of motion}


Vary the gauge action and the leading order scalar action
wrt the gauge field.
\eqa
\frac1\hbar S_{\gauge}
&=\int  \frac1{2 g ^{2}}
\tr\left(-\aM^{-4} F_{\mu\nu} F^{\mu\nu}\right)  \,\aM^{4} \sqrt{-g} \,d^{4} x\
\\[1ex]
\frac1\hbar S_{\scalar}  
&=
\int \frac1{8\lambda^{2}} \left[
2\hat\phi^{\dagger}\hat\phi
\, \tr \left(-
 \frac{B_{\mu} B^{\mu}}{\omegaz^{2}}\right)
+  \left(\hat\phi^{\dagger}\hat\phi 
-   1\right)^{2}\right]\, \omegaz^{4}\sqrt{-g} \,d^{4} x
\ena
\eq
\delta F_{\mu\nu} = D_{\mu}\delta B_{\nu}- D_{\nu}\delta B_{\mu}
\en
\eqa
\delta  S_{\gauge}
&= \hbar \int  \frac2{g ^{2}}
\tr\left( -\delta B^{\mu}   D^{\nu} F_{\mu\nu}\right)  \,\sqrt{-g} \,d^{4} x
\\[1ex]
\delta S_{\scalar}  
&=\hbar \int 
\frac{\omegaz^{2}}{2\lambda^{2}}\hat\phi^{\dagger}\hat\phi
\, \tr \left(- \delta B^{\mu}
B_{\mu}\right)
\, \sqrt{-g} \,d^{4} x
\\[1ex]
\delta  S_{\gauge}+\delta S_{\scalar}  
&=\hbar \int 
\frac2{g ^{2}}
\tr\left[-\frac{\delta B^{\mu}}{\omegaz}
\left(\frac{D^{\nu} F_{\mu\nu}}{\omegaz^{3}} + \frac{\omegaz^{2}g^{2}\hat\phi^{\dagger}\hat\phi }{4\lambda^{2}}
\frac{B_{\mu}}{\omegaz}
\right)
\right]  \omegaz^{4}\,\sqrt{-g} \,d^{4} x
\ena
so the leading order gauge field equation of motion is
\eq
0 = \frac{D^{\nu} F_{\mu\nu}}{\omegaz^{3}} + \frac{\omegaz^{2}g^{2}\hat\phi^{\dagger}\hat\phi }{4\lambda^{2}}
\frac{B_{\mu}}{\omegaz}
\en
For the CGF,
\eq
B_{\mu} = i b L_{\mu}
\qquad
b = \omegaz b_{0}(\zeta)
\qquad
\zeta =\omegaz T(x)
\en
The curvature form is
\eqa
F_{\mu\nu} &=[D_{\mu},\,D_{\nu}]
= [D^{0}_{\mu}+i b L_{\mu},\,D^{0}_{\nu}+i b L_{\nu}]
\\[1ex]
&= F^{0}_{\mu\nu} + 
i b \left([D^{0}_{\mu},\, L_{\nu}]-[D^{0}_{\nu},\, L_{\mu}]
\right)
+ i \partial_{\mu} b L_{\nu} - i \partial_{\nu} b L_{\mu}
-b^{2} [L_{\mu},\,L_{\nu}]
\\[1ex]
&=\omegaz^{2} \left(
i \omegaz^{-1}\partial_{\mu} b_{0} L_{\nu} - i \omegaz^{-1}\partial_{\nu} b_{0} L_{\mu}
-b_{0}^{2} [L_{\mu},\,L_{\nu}]
\right)
+ O(\omegaz)
\\[1ex]
&=\omegaz^{2} \left(
i \frac{db_{0}}{d\zeta} \partial_{[\mu} T  L_{\nu]} 
-b_{0}^{2} [L_{\mu},\,L_{\nu}]
\right)
+ O(\omegaz)
\\[1ex]
\frac1{\omegaz^{2}} F_{\mu\nu}
&= \frac{d b_{0}}{d\zeta} \partial_{[\mu}T  i L_{\nu]}
-b_{0}^{2} [L_{\mu},\,L_{\nu}]
+O(\omegaz^{-1})
\ena
\eq
b_{0}' = \frac{d b_{0}}{d\zeta}
\qquad
b_{0}'' = \frac{d^{2} b_{0}}{d\zeta^{2}}
\en
\eqa
\omegaz^{-3}D^{\nu}F_{\mu\nu} &=
i b_{0}''\partial^{\nu}T \partial_{[\mu}T L_{\nu]}
\\[1ex]
&\qquad{}
-2 b_{0}b_{0}' \partial^{\nu}T [L_{\mu},\, L_{\nu}]
+ib_{0} \left[L^{\nu},\,i b_{0}' \partial_{[\mu}T L_{\nu]}
- b_{0}^{2} [L_{\mu},\, L_{\nu}]
\right]
\\[1ex]
 &=
i b_{0}''
(\partial^{\nu}T \partial_{\mu}T L_{\nu}-\partial^{\nu}T 
\partial_{\nu}T L_{\mu}
)
\\[1ex]
&\qquad{}
-2 b_{0}b_{0}' \partial^{\nu}T [L_{\mu},\, L_{\nu}]
+b_{0}b_{0}' [ L^{\nu},\,   \partial_{\nu}T L_{\mu}]
-i b_{0}^{3} [L^{\nu},\,[L_{\mu},\, L_{\nu}]]
\ena
Identity (\ref{eq:divdoublecommutator}) gives
\eqa
\omegaz^{-3}D^{\nu}F_{\mu\nu}&=
- b_{0}''\partial^{\nu}T 
\partial_{\nu}T i L_{\mu}
+ b_{0}'' \partial_{\mu}T \partial^{\nu}T i L_{\nu}
-3 b_{0}b_{0}' \partial^{\nu}T [L_{\mu},\, L_{\nu}]
+ 2 b_{0}^{3}i L_{\mu}
\\[1ex]
 &=
\left(- b_{0}''\partial^{\nu}T \partial_{\nu}T +2 b_{0}^{3}\right) i L_{\mu}
+ b_{0}'' \partial_{\mu}T\partial^{\nu}T i L_{\nu}
-3 b_{0}b_{0}' \partial^{\nu}T [L_{\mu},\, L_{\nu}]
\ena
The equation of motion is
\eq
\label{eq:gaugeeqnmotion1}
0 = \left(-\partial^{\nu}T \partial_{\nu}T  b_{0}''
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi }{4\lambda^{2}}b_{0}
+2 b_{0}^{3}
\right) i L_{\mu}
+ b_{0}'' \partial_{\mu}T\partial^{\nu}T i L_{\nu}
-3 b_{0}b_{0}' \partial^{\nu}T [L_{\mu},\, L_{\nu}]
\en
Now contract with $u^{\mu}$.
\eq
0 = 
 b_{0}''(u^{\mu}\partial_{\mu}T)\partial^{\nu}T   i L_{\nu}
\en
But $b_{0}'', \, u^{\mu}\partial_{\mu}T\ne 0$ so $\partial^{\nu}T  L_{\nu}=0$ so 
\eq
u_{\mu} = -\aone \partial_{\mu} T
\qquad
u^{\mu}\partial_{\mu}T = \frac1{\aone}
\qquad
\partial_{\nu}T \partial^{\nu}T = - \frac1{\aone^{2}}
\en
The last two summands in (\ref{eq:gaugeeqnmotion1}) vanish
since $u^\mu L_{\mu}=0$.
The equation of motion becomes
\eq
0 = \frac1{\aone^{2}}   \frac{d^{2} b_{0}}{d\zeta^{2}}
+\left(\frac{g ^{2}\hat\phi^{\dagger}\hat\phi }{4\lambda^{2}}\right) b_{0}
+2 b_{0}^{3}
\en
which is an anharmonic oscillator with conserved energy
\eq
H = \frac{1}2 \frac1{\aone^{2}}\left(\frac{d b_{0}}{d\zeta}\right)^{2}
+\frac12\left(\frac{g ^{2}\hat\phi^{\dagger}\hat\phi 
}{4\lambda^{2}}\right) b_{0}^{2}
+\frac12 b_{0}^{4}
\en

\section{Solution of the equations of motion}

%\paragraph{Elliptic functions}
References for elliptic function
identities are given in \cite{Friedan2022:Atheory}.

\vskip2ex

\noindent{\bf The Jacobi Elliptic function $\cn(z,k)$}

\eqg
 \cn(z+4K,k) =\cn(z,k)
\qquad
\cn'{}^{2}= (1-\cn^{2})(k'{}^{2}+k^{2}\cn^{2})
\eng

\eqg
f(z,k) = k\cn(z,k)
\\[1ex]
\left(\frac{df}{dz}\right)^{2}= (k^{2}-f^{2})(k'{}^{2}+f^{2})
=k^{2}(1-k^{2}) +(2k^{2}-1)f^{2} -f^{4}
\\[1ex]
\left(\frac{df}{dz}\right)^{2}+(1-2k^{2})f^{2}   + f^{4} 
=k^{2}(1-k^{2}) 
\eng

\noindent{\bf The function $F(\zeta,k)$}
\eqg
F(\zeta,k) =  \frac{k\cn(z,k)}{\zeta'}=\frac{f(z,k)}{\zeta'}
\qquad
\zeta = \frac{ 2\pi }{4K}z
\qquad
\zeta' = \frac{ 2\pi}{4K}
\\[1ex]
F(\zeta+2\pi) = F(\zeta)
\eng


\eqg
\frac{df}{dz} = \zeta'{}^{2} \frac{dF}{d\zeta}
\\[1ex]
\zeta'{}^{4} 
\left(\frac{dF}{d\zeta}\right)^{2}+(1-2k^{2})\zeta'{}^{2} F^{2}   + 
\zeta'{}^{4}  F^{4} 
=k^{2}(1-k^{2}) 
\\[1ex]
\frac12 \left(\frac{dF}{d\zeta}\right)^{2}+\frac{(1-2k^{2})}{2\zeta'{}^{2}} F^{2}   + 
\frac12 F^{4} 
=\frac{k^{2}(1-k^{2}) }{2\zeta'{}^{4} }
\eng

\noindent{\bf The solution}

\eqg
b_{0}(\zeta) = \frac1\aone F(\zeta,k)
\eng
\eqa
\frac{k^{2}(1-k^{2}) }{2\zeta'{}^{4} }
&=\frac12\left(\frac{dF}{d\zeta}\right)^{2}+\frac{(1-2k^{2})}{2 
\zeta'{}^{2}} F^{2}   + \frac12 F^{4} 
\\[1ex]
H 
&= \frac{1}{2\aone^{2}}  \left(\frac{d b_{0}}{d\zeta}\right)^{2}
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi }{8\lambda^{2}}b_{0}^{2}
+\frac12 b_{0}^{4}
\\[1ex]
\aone^{4}H
&= \frac12 \left(\frac{d F}{d\zeta}\right)^{2}
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi \aone^{2}}{8\lambda^{2}}   F^{2}
+ \frac12 F^{4}
\ena
\eqg
\aone^{4}H = \frac{k^{2}(1-k^{2})}{2\zeta'{}^{4}}
\qquad
\frac{g ^{2}\hat\phi^{\dagger}\hat\phi \aone^{2}}{8\lambda^{2}}
= \frac{1-2k^{2}}{2\zeta'{}^{2}}
\\[1ex]
\hat\phi^{\dagger}\hat\phi =\frac{4\lambda^{2}}{g ^{2} }
\frac{1-2k^{2}}{\zeta'{}^{2}\aone^{2}}
\eng
{\bf In the unbroken phase $\hat\phi = 0$}
\eqg
k^{2} =\frac12 
\qquad
\frac{1 }{8\zeta'{}^{4} }= \aone^{4}H
\eng

\noindent{\bf Averaging over a period}
\eqg
\expval{\cn^{2}} = \frac1{k^{2}}\left(k^{2}-1 +\frac{E}{K}\right)
\qquad
\expval{F^{2}} 
= \frac1{\zeta'{}^{2}}
\left(k^{2}-1 +\frac{E}{K}
\right)
\\[1ex]
\expval{b_{0}^{2}} =  \frac1{\aone^{2}} \expval{F^{2}}
=  
\frac1{\zeta'{}^{2}\aone^{2} }
\left(k^{2}-1 +\frac{E}{K}
\right)
\eng
\noindent{\bf In the broken phase}

\eqg
\hat\phi^{\dagger}\hat\phi  = 1 - \frac32 \expval{b_{0}^{2}}
=
1 - \frac32
\frac{1 }{\zeta'{}^{2}\aone^{2}}
\left(k^{2}-1 +\frac{E}{K}
\right)
\eng
\eqg
1 = \frac{4\lambda^{2}}{g ^{2} }(1-2k^{2}) \frac{1}{\zeta'{}^{2}\aone^{2}}
+ \frac32
\frac{1 }{\zeta'{}^{2}\aone^{2}}
\left(k^{2}-1 +\frac{E}{K}
\right)
\\[1ex]
\zeta'{}^{2}\aone^{2} = \frac{4\lambda^{2}}{g ^{2} }(1-2k^{2}) 
+ \frac32
\left(k^{2}-1 +\frac{E}{K}
\right)
\eng




\section{Energy-momentum tensor}

\noindent{\bf scalar field energy-momentum tensor}
\eqa
\frac1\hbar  T^{\phi}{}^{\mu}_{\nu}
 &=
\frac1{\aM^{2}}
\left(
D^{\mu}\phi^{\dagger} D_{\nu}\phi
+D_{\nu}\phi^{\dagger} D^{\mu}\phi
-\delta^{\mu}_{\nu}  D_{\sigma}\phi^{\dagger} D^{\sigma}\phi
\right)
- \delta^{\mu}_{\nu} \frac{\lambdaH^{2}}2  \left(\phi^{\dagger}\phi 
-  \frac{\vH ^{2}}2  \right)^{2}
\\[1ex]
&=
\frac1{\aM^{2}}
 \frac{1}{\az^{2}}\frac{1}{2\lambdaH^{2}}\left( 
D^{\mu}\hat \phi^{\dagger} D_{\nu}\hat \phi
+D_{\nu}\hat \phi^{\dagger} D^{\mu}\hat \phi
-\delta^{\mu}_{\nu}  D_{\sigma}\hat\phi^{\dagger} 
D^{\sigma}\hat\phi\right)
- \delta^{\mu}_{\nu}\frac{ 1  }{\az^{4}} 
\frac{  1 }{8\lambdaH^{2}} 
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\\[1ex]
 &=
\frac{ 1  }{\az^{4}} \frac{1}{8\lambdaH^{2}}
\left[
\frac{4}{\omegaz^{2}} \left( 
D^{\mu}\hat \phi^{\dagger} D_{\nu}\hat \phi
+D_{\nu}\hat \phi^{\dagger} D^{\mu}\hat \phi
-\delta^{\mu}_{\nu}  D_{\sigma}\hat\phi^{\dagger} 
D^{\sigma}\hat\phi\right)
- 
\delta^{\mu}_{\nu}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\right]
\ena
Use
\eq
B_{\mu} B_{\nu}+B_{\nu} B_{\mu} 
=  B_{\mu}^{\sigma} B_{\nu}^{\tau}( L_{\sigma}L_{\tau}+  
L_{\tau}L_{\sigma})
= B_{\mu}^{\sigma} B_{\nu}^{\tau} \frac12 P_{\sigma\tau}
= \tr (B_{\mu} B_{\nu})
\en
to get
\eqa
D_{\mu}\hat\phi^{\dagger} D_{\nu}\hat\phi &= 
(D^{0}_{\mu}+B_{\mu})\hat\phi^{\dagger} (D^{0}_{\nu}+B_{\nu})\hat\phi 
\\[1ex]
 &= 
D^{0}_{\mu}\hat\phi^{\dagger}D^{0}_{\nu}\hat\phi 
- \hat\phi^{\dagger}B_{\mu}D^{0}_{\nu}\hat\phi 
+D^{0}_{\mu}\hat\phi^{\dagger}B_{\nu}\hat\phi 
-
\hat\phi^{\dagger}B_{\mu} B_{\nu}\hat\phi 
\\[1ex]
D_{\mu}\hat\phi^{\dagger} D_{\nu}\hat\phi 
+D_{\nu}\hat\phi^{\dagger} D_{\mu}\hat\phi 
&= 
\left(
D^{0}_{\mu}\hat\phi^{\dagger}D^{0}_{\nu}\hat\phi 
- \hat\phi^{\dagger}B_{\mu}D^{0}_{\nu}\hat\phi 
+D^{0}_{\mu}\hat\phi^{\dagger}B_{\nu}\hat\phi 
\right)
+ \mu\leftrightarrow\nu
\\[1ex]
&\qquad{}
- \hat\phi^{\dagger}(B_{\mu} B_{\nu}+B_{\nu} B_{\mu})\hat\phi 
\\[1ex]
&= 
\left(
D^{0}_{\mu}\hat\phi^{\dagger}D^{0}_{\nu}\hat\phi 
- \hat\phi^{\dagger}B_{\mu}D^{0}_{\nu}\hat\phi 
+D^{0}_{\mu}\hat\phi^{\dagger}B_{\nu}\hat\phi 
\right)
+ \mu\leftrightarrow\nu
\\[1ex]
&\qquad{}
- \hat\phi^{\dagger}\hat\phi \;\tr \left(  B_{\mu} B_{\nu}\right)
\ena
so, to leading order,
\eq
\frac4{\omegaz^{2}}\left(D^{\mu}\hat\phi^{\dagger} D_{\nu}\hat\phi 
+D_{\nu}\hat\phi^{\dagger} D^{\mu}\hat\phi 
-\delta^{\mu}_{\nu}  D_{\sigma}\hat\phi^{\dagger} 
D^{\sigma}\hat\phi
\right)
= \hat\phi^{\dagger}\hat\phi \;\tr \frac2{\omegaz^{2}} \left( 
 - 2 B^{\mu} B_{\nu} +  \delta^{\mu}_{\nu}B_{\sigma}B^{\sigma}
\right)
\en
\eqa
\frac1\hbar  T^{\phi}{}^{\mu}_{\nu}
 &=
\frac{ 1  }{\az^{4}} \frac{1}{8\lambdaH^{2}}
\left[
\hat\phi^{\dagger}\hat\phi \;\tr \frac2{\omegaz^{2}} \left( 
 - 2 B^{\mu} B_{\nu} +  \delta^{\mu}_{\nu}B_{\sigma}B^{\sigma}
\right)
- 
\delta^{\mu}_{\nu}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\right]
\ena
For the CGF, with $B_{\mu} = \omegaz b_{0} i L_{\mu}$
\eqa
\tr \frac2{\omegaz^{2}} \left( 
 - 2 B^{\mu} B_{\nu} +  \delta^{\mu}_{\nu}B_{\sigma}B^{\sigma}
\right)
&= b_{0}^{2}\;
\tr \left( 
4 L^{\mu} L_{\nu} - 2 \delta^{\mu}_{\nu}L_{\sigma}L^{\sigma}
\right)
= b_{0}^{2}
\left( 
2 P^{\mu}_{\nu} -  \delta^{\mu}_{\nu}P_{\sigma}^{\sigma}
\right)
\\[1ex]
&= b_{0}^{2}
\left( 
2 P^{\mu}_{\nu} - 3 \delta^{\mu}_{\nu}
\right)
\ena
so
\eqa
\frac1\hbar  T^{\phi}{}^{\mu}_{\nu}
 &=
\frac{ 1  }{\az^{4}} \frac{1}{8\lambdaH^{2}}
\left[
\hat\phi^{\dagger}\hat\phi\, b_{0}^{2}
\left( 
2P^{\mu}_{\nu} - 3 \delta^{\mu}_{\nu}
\right)
- 
\delta^{\mu}_{\nu}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\right]
\\[1ex]
 &=
\frac{ 1  }{\az^{4}} \frac{1}{8\lambdaH^{2}}
\left[
\hat\phi^{\dagger}\hat\phi\, b_{0}^{2}
\left( 
3 u^{\mu}u_{\nu}-P^{\mu}_{\nu}
\right)
+
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\left( 
u^{\mu}u_{\nu}-P^{\mu}_{\nu}
\right)
\right]
\ena

\vskip2ex
\noindent{\bf gauge field energy-momentum tensor}
\eqa
\frac1{\hbar} T^{\gauge}{}^{\mu}_{\nu}  &=
\frac{1}{\aM^{4}\gtwo ^{2}}
\tr
\left (
- 2F^{\mu}{}_{\sigma} F_{\nu}{}^{\sigma}
+ \frac12 \delta^{\mu}_{\nu} F_{\rho\sigma} F^{\rho\sigma}
\right )
\\[1ex]
&=
\frac{1}{\az^{4}}\frac2{\gtwo ^{2}}
\frac1{\omegaz^{4}}
\tr
\left (
- F^{\mu}{}_{\sigma} F_{\nu}{}^{\sigma}
+ \frac14 \delta^{\mu}_{\nu} F_{\rho\sigma} F^{\rho\sigma}
\right )
\ena
\eqg
\frac1{\omegaz^{2}} F_{\mu\nu}
= \frac{d b_{0}}{d\zeta} \partial_{[\mu}T  i L_{\nu]}
-b_{0}^{2} [L_{\mu},\,L_{\nu}]
\eng

\eqa
\frac1{\omegaz^{4}}
\tr\left(-F_{\mu\sigma} F_{\nu}{}^{\sigma}\right)
&=
\tr \left[ -
\left( \frac{d b_{0}}{d\zeta} \partial_{[\mu}T  i 
L_{\sigma]}-b_{0}^{2} [L_{\mu},\,L_{\sigma}]\right)
\right.
\\[1ex]
&\qquad\qquad\qquad
\left.
\left( \frac{d b_{0}}{d\zeta} \partial_{[\nu}T  i 
L^{\sigma]}-b_{0}^{2} [L_{\nu},\,L^{\sigma}]\right)
\right]
\\[1ex]
&=\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\tr\left( 
\partial_{[\mu}T L_{\sigma]}\partial_{[\nu}TL^{\sigma]}
\right)
-b_{0}^{4}
\tr\left( 
[L_{\mu},\,L_{\sigma}] [L_{\nu},\,L^{\sigma}]
\right)
\\[1ex]
&=\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\tr\left[
(\partial_{\mu}T L_{\sigma}-\partial_{\sigma}T L_{\mu} )
(\partial_{\nu}TL^{\sigma} -\partial^{\sigma}T L_{\nu} ) 
\right]
\\[1ex]
&\qquad\qquad\qquad{}
+b_{0}^{4}
\frac12 \left( P_{\mu\nu}g^{\sigma\sigma'}P_{\sigma\sigma'}
-g^{\sigma\sigma'} P_{\mu\sigma} P_{\nu\sigma'}
\right)
\\[1ex]
&=\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\frac12 \left[\partial_{\mu}T\partial_{\nu}T P_{\sigma}^{\sigma}
-\partial_{\sigma}T\partial_{\nu}T  P_{\mu}^{\sigma}
-\partial_{\mu}T\partial_{\sigma}T  P_{\nu}^{\sigma}
\right.
\\[1ex]
&\qquad\qquad\qquad
\left. {}+\partial_{\sigma}T \partial^{\sigma}T P_{\mu\nu}
\right]
+b_{0}^{4} P_{\mu\nu}
\\[1ex]
&=\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\frac12 \left(3 \partial_{\mu}T\partial_{\nu}T 
+\partial_{\sigma}T \partial^{\sigma}T P_{\mu\nu}
\right)
+b_{0}^{4} P_{\mu\nu}
\\[1ex]
&=\frac{1}{2\aone^{2}} \left( \frac{d b_{0}}{d\zeta}\right)^{2}
\left(3 u_{\mu}u_{\nu}
- P_{\mu\nu}
\right)
+b_{0}^{4} P_{\mu\nu}
\ena

\eqa
\frac1{\omegaz^{4}}
\tr
\left (
- F_{\mu\sigma} F_{\nu}{}^{\sigma}
+ \frac14 g_{\mu\nu} F_{\rho\sigma} F^{\rho\sigma}
\right )
&=\frac{1}{2\aone^{2}} \left( \frac{d b_{0}}{d\zeta}\right)^{2}
\left(3 u_{\mu}u_{\nu} + \frac34 g_{\mu\nu}
- P_{\mu\nu}+\frac34 g_{\mu\nu}
\right)
\\[1ex]
&\qquad\qquad\qquad{}
+b_{0}^{4}\left( P_{\mu\nu} - \frac34 g_{\mu\nu}\right)
\\[1ex]
&=\frac{1}{2\aone^{2}}\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\left(3 u_{\mu}u_{\nu} + \frac34 g_{\mu\nu}
- P_{\mu\nu}+\frac34 g_{\mu\nu}
\right)
\\[1ex]
&\qquad\qquad\qquad{}
+b_{0}^{4}\left( P_{\mu\nu} - \frac34 g_{\mu\nu}\right)
\\[1ex]
&=\frac{1}{4\aone^{2}}\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\left(6 u_{\mu}u_{\nu} + 3
(-u_{\mu}u_{\nu}+P_{\mu\nu})
- 2P_{\mu\nu}
\right)
\\[1ex]
&\qquad\qquad\qquad{}
+b_{0}^{4}\left( P_{\mu\nu} - \frac34 (-u_{\mu}u_{\nu}+P_{\mu\nu})\right)
\\[1ex]
&=\frac14 \left[\frac{1}{\aone^{2}} \left(\frac{d b_{0}}{d\zeta}\right)^{2}
 +b_{0}^{4}\right] \left(3 u_{\mu}u_{\nu} +P_{\mu\nu}
\right)
\ena

\eqa
\frac1{\hbar} T^{\gauge}{}^{\mu}_{\nu}  &=
\frac{1}{\az^{4}}\frac1{2\gtwo ^{2}}
\left[\frac{1}{\aone^{2}} \left(\frac{d b_{0}}{d\zeta}\right)^{2}
+b_{0}^{4}\right] \left(3 u^{\mu}u_{\nu} +P^{\mu}_{\nu}
\right)
\\[1ex]
&= \frac{1}{\az^{4}}
\frac1{\gtwo ^{2}}
\left[
 H - \frac{\gtwo ^{2}\hat\phi^{\dagger}\hat\phi}{8\lambda^{2}}b_{0}^{2}
 \right] \left(3 u_{\mu}u_{\nu} +P_{\mu\nu}
\right)
\ena

\vskip2ex
\noindent{\bf combined energy-momentum tensor}

\eq
\rhoz = \frac{\hbar}{\az^{4}}
\en
\eqa
T{}^{\mu}_{\nu}  &= T^{\gauge}{}^{\mu}_{\nu}+ T^{\phi}{}^{\mu}_{\nu}
\\[1ex]
&= 
\rhoz
\left[
\left(
\frac{1}{\gtwo ^{2}}  H - \frac{\hat\phi^{\dagger}\hat\phi}{8\lambda^{2}}b_{0}^{2}
 \right) \left(3 u_{\mu}u_{\nu} +P_{\mu\nu}
\right)
\right.
\\[1ex]
 &\qquad\qquad{}+
\left.
\frac{\hat\phi^{\dagger}\hat\phi\, b_{0}^{2}}{8\lambdaH^{2}}
\left( 
3 u^{\mu}u_{\nu}-P^{\mu}_{\nu}
\right)
+\frac{1}{8\lambdaH^{2}}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\left( 
u^{\mu}u_{\nu}-P^{\mu}_{\nu}
\right)
\right]
\\[1ex]
&= 
\rhoz
\left[
\frac{1}{\gtwo ^{2}}  H  \left(3 u_{\mu}u_{\nu} +P_{\mu\nu}
\right)
-
\frac{\hat\phi^{\dagger}\hat\phi\, b_{0}^{2}}{4\lambdaH^{2}}
P^{\mu}_{\nu}
+\frac{1}{8\lambdaH^{2}}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\left( 
u^{\mu}u_{\nu}-P^{\mu}_{\nu}
\right)
\right]
\ena

\vskip2ex
\noindent{\bf density and pressure}

\eqg
T^{\mu}_{\nu} =\rho u^{\mu}u_{\nu} + p P^{\mu}_{\nu}
\eng
\eqa
\frac{\rho}{\rhoz} &=
\frac{3}{\gtwo ^{2}} H +\frac{1}{8\lambdaH^{2}}
\left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\\[1ex]
\frac{p}{\rhoz} &=
\frac{1}{\gtwo ^{2}} H 
-
\frac{\hat\phi^{\dagger}\hat\phi\, b_{0}^{2}}{4\lambdaH^{2}}
-\frac{1}{8\lambdaH^{2}} \left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\\[1ex]
&=
\frac{1}{\gtwo ^{2}} H 
-
\frac{\hat\phi^{\dagger}\hat\phi\, \expval{b_{0}^{2}}}{4\lambdaH^{2}}
-\frac{1}{8\lambdaH^{2}} \left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\ena

\vskip2ex
\noindent{\bf in the unbroken phase}
\eq
\frac{\rho}{\rhoz}
=
\frac3{\gtwo ^{2}}H
+\frac{1}{8\lambdaH^{2}}
\qquad
\frac{p}{\rhoz}=
\frac1{\gtwo ^{2}}H
-\frac{1}{8\lambdaH^{2}}
\en

\vskip2ex
\noindent{\bf in the broken phase}
\eq
\hat\phi^{\dagger}\hat\phi  = 1 - \frac32 \expval{b_{0}^{2}}
\en
\eq
\frac{\rho}{\rhoz} = 
\frac3{\gtwo ^{2}}H
+\frac{9}{32\lambdaH^{2}}\expval{b_{0}^{2}}^{2}
\qquad
\frac{p}{\rhoz}
=
\frac1{\gtwo ^{2}}H
-  \frac{\hat \phi^{\dagger}\hat\phi}{4\lambda^{2}}\expval{b_{0}^{2}}
-\frac{9}{32\lambdaH^{2}}\expval{b_{0}^{2}}^{2}
\en


\vskip2ex
\noindent{\bf equivalence with the cosmological equation of state}

See section \ref{sect:summaryofparam} below.


\section{Irrotationality}


Consider the first order differential operators
\eq
S_{\mu} = P_{\mu}^{\rho} \partial_{\rho}
= \partial_{\mu}+ u_{\mu}u^{\rho}\partial_{\rho}
\en
Calculate the commutators
\eqa{}
[S_{\mu},\,S_{\nu}] &= [P_{\mu}^{\rho} \partial_{\rho} ,\, 
P_{\nu}^{\sigma} \partial_{\sigma}]
= ( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})\partial_{\sigma}
\\[1ex]
&= ( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})
(P^{\tau}_{\sigma} -u^{\tau}u_{\sigma})
\partial_{\tau}
\\[1ex]
&= ( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})S_{\sigma}
+
( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})
(-u^{\tau}u_{\sigma})\partial_{\tau}
\ena

\eq
[S_{\mu},\,S_{\nu}] - T_{\mu\nu}^{\sigma}S_{\sigma}
= A_{\mu\nu} u^{\tau}\partial_{\tau}
\qquad
T_{\mu\nu}^{\sigma} = ( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})
\en

\eqa
A_{\mu\nu} &= - ( P_{\mu}^{\rho} \partial_{\rho} P_{\nu}^{\sigma} - P_{\nu}^{\rho} 
\partial_{\rho} P_{\mu}^{\sigma})
u_{\sigma}
=
P_{[\mu}^{\rho}P_{\nu]}^{\sigma}\partial_{\rho}u_{\sigma}
=
P_{\mu}^{\rho}P_{\nu}^{\sigma}\partial_{[\rho}u_{\sigma]}
\ena
By taking a linear frame at $x$ in which  $u^{i}=0$ and $u_{i}=0$
we see that
\eq
A_{\mu\nu} = 0 \quad \Leftrightarrow \quad
u_{[\mu}\partial_{\nu}u_{\rho]} = 0
\en
So $u^{\mu}(x)$ irrotational implies that the operators $S_{\mu}$ are 
holonomic,
\eq
[S_{\mu},\,S_{\nu}] - T_{\mu\nu}^{\sigma}S_{\sigma} = 0
\en
which in turn implies that there exists a nonzero holonomic function, 
i.e. a solution of
\eq
S_{\mu} T =
\partial_{\mu} T + u_{\mu} u^{\sigma}\partial_{\sigma} T
= 0
\en
So irrotationality implies the existence of a time coordinate $T(x)$.

\section{Adiabatic time evolution implies a continuity equation}

\eqa
\frac1{\omegaz^{4}}
\tr\left(-F_{\mu\sigma} F_{\nu}{}^{\sigma}\right)
&=\frac{1}{2\aone^{2}} 
\left( \frac{d b_{0}}{d\zeta}\right)^{2}
\left(3 u_{\mu}u_{\nu}
- P_{\mu\nu}
\right)
+b_{0}^{4} P_{\mu\nu}
+O(\omegaz^{-1})
\\[1ex]
\frac1{\omegaz^{4}}
\tr\left(-F_{\mu\sigma} F^{\mu\sigma}\right)
&=-\frac{3}{\aone^{2}} \left( \frac{d b_{0}}{d\zeta}\right)^{2}
+3 b_{0}^{4}
+O(\omegaz^{-1})
\ena
\eqa
\frac1\hbar S_{\gauge}
&=\int  \frac1{2 g ^{2}}
\tr\left(- F_{\mu\nu} F^{\mu\nu}\right)  \,\sqrt{-g} \,d^{4} x\
\\[1ex]
&=\int  \frac{3\omegaz^{4}}{2 g ^{2}}
\left[- \frac1{\aone^{2}} \left( \frac{d b_{0}}{d\zeta}\right)^{2}
+ b_{0}^{4}\right]  \,\sqrt{-g} \,d^{4} x\
+O(\omegaz^{3})
\ena
\eq
\frac1\hbar S_{\scalar}  
= \int \frac{\omegaz^{4}}{8\lambda^{2}} \left[
\,
3   \hat\phi^{\dagger}\hat\phi b_{0}^{2}
+
(\hat\phi^{\dagger}\hat\phi-1)^{2}
\right]\, \sqrt{-g} \,d^{4} x
+O(\omegaz^{3})
\en
In the CGF rest frame,
\eqg
ds^{2}= \aM^{2} g_{\mu\nu}dx^{\mu}dx^{\nu} 
\qquad
 g_{\mu\nu}dx^{\mu}dx^{\nu} 
= \aone(x)^{2}
\left[ -(dT)^{2} + g^{(3)}_{ij}(x) dx^{i}dx^{j}
\right]
\\[1ex]
{\sqrt{-g}}{} =   \aone^{4} \sqrt{\det g^{(3)}_{ij}}
\qquad
d^{4}x = dT \,d^{3}x
= \frac{d\zeta\,d^{3}x}{\omegaz}
\qquad
\zeta =\omegaz T
\eng
and
\eq
b_{0}(\zeta) = \frac1\aone F(\zeta,k)
\en

\eqa
\frac1\hbar S_{\CGF}
&=\int  \frac{3\omegaz^{4}}{g ^{2}}
\left[- \frac{1}{2\aone^{2}} \left( \frac{d b_{0}}{d\zeta}\right)^{2}
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi}{8\lambda^{2}}  b_{0}^{2}
+ \frac{b_{0}^{4}}{2}
+\frac{g ^{2}(\hat\phi^{\dagger}\hat\phi-1)^{2}}{24\lambda^{2}} 
\right]  \,\sqrt{-g} \,d^{4} x
\\[1ex]
&=\int  \frac{3\omegaz^{4}}{g ^{2}}
\left[- \frac{1}{2} \left( \frac{d F}{d\zeta}\right)^{2}
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi\aone^{2}}{8\lambda^{2}}  F^{2}
+ \frac{1}{2}F^{4}
+\frac{g 
^{2}(\hat\phi^{\dagger}\hat\phi-1)^{2}\aone^{4}}{24\lambda^{2}} 
\right]  \,\frac{\sqrt{-g}}{\aone^{4}} \,d^{4} x\
\ena
\begin{multline}
\frac1\hbar S_{\CGF}
=
\\[1ex]
\int d \zeta\,\int d^{3}x  
\sqrt{\det g^{(3)}_{ij}}\;
\frac{3\omegaz^{3}}{g ^{2}}
\left[- \frac{1}{2} \left( \frac{d F}{d\zeta}\right)^{2}
+\frac{g ^{2}\hat\phi^{\dagger}\hat\phi\aone^{2}}{8\lambda^{2}}  F^{2}
+ \frac{1}{2}F^{4}
+\frac{g 
^{2}(\hat\phi^{\dagger}\hat\phi-1)^{2}\aone^{4}}{24\lambda^{2}} 
\right]    
\end{multline}
At leading order in $\omegaz$
each small volume element $d^{3}x$ of the fluid
is an independent anharmonic oscillator 
decoupled from the rest of the fluid (ultralocality).
The coupling constants of each anharmonic oscillator vary slowly in time compared to the 
period of oscillation.
In such an adiabatic time evolution,
the adiabatic invariant
$\oint p dq$ stays constant in time,
where $q$ is the oscillator degree of freedom,
$p$  its canonical conjugate,
and the integral is over one period of oscillation.
Measured in quanta, the adiabatic invariant is
\eq
\frac1{2\pi\hbar}\oint p dq = \frac1{2\pi\hbar}\int_{0}^{2\pi} p \frac{dq}{d\zeta} \,d\zeta
\en
Taking $q=F$,
\eq
\frac1{\hbar}p = d^{3}x \, \sqrt{\det g^{(3)}_{ij}}\;
\frac{3\omegaz^{3}}{g ^{2}}
\frac{d F}{d\zeta}
\en
\eqg
\frac1{2\pi\hbar}\oint p dq
=
d^{3}x \, \sqrt{\det g^{(3)}_{ij}}\;N(x)
\\[1ex]
N(x)=\frac{3\omegaz^{3}}{g ^{2}}
\frac1{2\pi}\int_{0}^{2\pi} \left(\frac{d F}{d\zeta} \right)^{2} d\zeta
\eng
and
\eqa
\frac1{2\pi}\int_{0}^{2\pi} \left(\frac{d F}{d\zeta} \right)^{2} d\zeta
&= 
\frac1{2\pi}\int_{0}^{4K}
\frac1{\zeta'{}^{2}}\frac{k^{2}}{\zeta'{}^{2}}
\left(\frac{d \cn}{dz} \right)^{2} \zeta' dz
\\[1ex]
&= 
\frac1{2\pi\zeta'{}^{3}}
\int_{0}^{4K}
{k^{2}}
\left(\frac{d \cn}{dz} \right)^{2}  dz
\\[1ex]
&= 
\frac1{K\zeta'{}^{2}}
\frac13
\left[
(1-k^{2})K+(2k^{2}-1)E
\right]
\\[1ex]
&= 
\frac1{3\zeta'{}^{2}}
\left[
1-k^{2}+(2k^{2}-1)\frac{E}{K}
\right]
\ena
so
\eqa
N(x)
&=
\frac{3\omegaz^{3}}{g ^{2}}
\frac1{2\pi}\int_{0}^{2\pi} \left(\frac{d F}{d\zeta} \right)^{2} d\zeta
\\[1ex]
&=
\frac{\omegaz^{3}}{g ^{2}\zeta'{}^{2}}
\left[
1-k^{2}+(2k^{2}-1)\frac{E}{K}
\right]
\ena
and the adiabatic invariance condition is
\eq
0 = \frac{\partial}{\partial T}
\left[ 
 \sqrt{\det g^{(3)}_{ij}}\;
N(x)\right]
=
 \frac{\partial}{\partial T}
\left[ 
\frac{\sqrt{-g}}{\aone^{4}} \aone u^{0} N(x)\right]
=\partial_{\mu}
\left[ 
   \frac{N(x)}{\aM^{3}\aone^{3}} \aM ^{3} u^{\mu} \sqrt{-g}\right]
\en
which is the continuity equation for the number density
\eq
n(x) =  \frac{N(x)}{(\aM\aone)^{3}} 
\en
\eqg
\partial_{\mu}J^{\mu} = 0
\qquad
J^{\mu}(x) =  n(x)\, \aM^{3}\, u^{\mu}(x)\,\sqrt{-g}\,d^{4}x
\eng




\section{Summary of the parametrization}
\label{sect:summaryofparam}
\eqg
C_{1} =\frac12 { k^{2}(1-k^{2}) }
\qquad
C_{2} = 1-2k^{2}
\\[1ex]
C_{3} =k^{2}-1 +\frac{E}{K}
\qquad
C_{4} = \zeta' \left[1-k^{2}+(2k^{2}-1)\frac{E}{K}\right]
\qquad
\zeta' = \frac{ 2\pi}{4K}
\\[1ex]
\hat a=  {\zeta'}\aone
\eng

\eqa
H&= \frac{ k^{2}(1-k^{2}) }{2\zeta'{}^{4}\aone^{4} }
= \frac{C_{1}}{\hat a^{4}}
\\[1ex]
\frac{g ^{2} \hat\phi^{\dagger}\hat\phi}{4\lambda^{2}}  &= 
\frac{1-2k^{2}}{\zeta'{}^{2}\aone^{2}}
= \frac{C_{2}}{\hat a^{2}}
\\[1ex]
\hat\phi^{\dagger}\hat\phi  &= 
\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}}
\\[1ex]
\expval{b_{0}^{2}} &= \left(k^{2}-1 
+\frac{E}{K}\right)\frac{1}{\zeta'{}^{2}\aone^{2}}
=\frac{C_{3}}{\hat a^{2}}
\ena


\eqa
\frac{\rho }{\rhoz}
&=
\frac{3}{\gtwo ^{2}}H
+\frac{1}{8\lambdaH^{2}} \left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\\[1ex]
&= 
\frac{3}{\gtwo ^{2}}\frac{C_{1}}{\hat a^{4}}
+\frac{1}{8\lambdaH^{2}} \left(\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}} -  1 \right)^{2}
\\[2ex]
\frac{p }{\rhoz}&= 
\frac{1}{\gtwo ^{2}}H
-\frac{1}{4\lambdaH^{2}}\hat\phi^{\dagger}\hat\phi\,\expval{b_{0}^{2}}
-\frac{1}{8\lambdaH^{2}} \left(\hat\phi^{\dagger}\hat\phi -  1 \right)^{2}
\\[1ex]
&= 
\frac{1}{\gtwo ^{2}}\frac{C_{1}}{\hat a^{4}}
-\frac{1}{4\lambdaH^{2}}\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}}\frac{C_{3}}{\hat a^{2}}
-\frac{1}{8\lambdaH^{2}} \left(\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}} -  1\right)^{2}
\\[1ex]
&= 
\frac{1}{\gtwo ^{2}}\frac{1}{\hat a^{4}}
(C_{1} -C_{2}C_{3})
-\frac{1}{8\lambdaH^{2}} \left(\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}} -  1\right)^{2}
\\[2ex]
\az^{3} n &= 
\frac{1}{\aone^{3}} 
\frac{1}{g ^{2}\zeta'{}^{2}}
\left[
1-k^{2}+(2k^{2}-1)\frac{E}{K}
\right]
\\[1ex]
&= 
\frac{1}{\hat a^{3}} 
\frac{1}{g ^{2}}
C_{4}
\ena

\noindent{\bf unbroken phase}
\eqg
k^{2}= \frac12 
\qquad
C_{1}=\frac18
\qquad
C_{2}=0
\qquad 
C_{3}= -\frac12 +\frac{E}{K}
\qquad
C_{4}=\frac12 \zeta'
\qquad
\zeta' = \frac{2\pi}{4K}
\eng
\eq
\expval{b_{0}^{2}} =\frac{C_{3}}{\hat a^{2}} \ge \frac23
\qquad
\hat a^{2} \le \frac32 C_{3}
\en

\eqa
\frac{\rho }{\rhoz}
&= 
\frac{1}{\hat a^{4}} \frac{3}{8\gtwo ^{2}}
+\frac{1}{8\lambdaH^{2}} 
\\[2ex]
\frac{p }{\rhoz}
&= 
\frac{1}{\hat a^{4}} \frac{1}{8\gtwo ^{2}}
-\frac{1}{8\lambdaH^{2}} 
\\[2ex]
\az^{3} n 
&= 
\frac{1}{\hat a^{3}} 
\frac{1}{g ^{2}}
C_{4}
\ena


\noindent{\bf broken phase}

\eqg
\hat\phi^{\dagger}\hat\phi  = 1 - \frac32 \expval{b_{0}^{2}}
\qquad
\hat\phi^{\dagger}\hat\phi +\frac32 \expval{b_{0}^{2}}  = 1 
\qquad
\frac{4\lambda^{2}}{g ^{2}}\frac{C_{2}}{\hat a^{2}} +\frac32 \frac{C_{3}}{\hat a^{2}}  = 1 
\\[1ex]
\hat a^{2} = \frac{4\lambda^{2}}{g ^{2}}C_{2} +\frac32 C_{3}
\eng

\eqa
\label{eq:parametrization}
\frac{\rho }{\rhoz}  &= 
\frac{ 1}{\hat a^{4}}
\left(
\frac3{\gtwo ^{2}}
C_{1}
+\frac{9}{32\lambdaH^{2}}C_{3}^{2}
\right)
\\[1ex]
\frac{p }{\rhoz}  &=
\frac{ 1}{\hat a^{4}}
\left[
\frac1{\gtwo ^{2}}
(C_{1}- C_{2}C_{3})
-\frac{9}{32\lambdaH^{2}}C_{3}^{2}
\right]
\\[1ex]
\az^{3} n &=
\frac{ 1}{\hat a^{3}}
\frac{1}{g^{2}}
C_{4}
\ena



\noindent{\bf Comparison with CGF cosmological construction}

\vskip2ex
unbroken phase (cosmology on left, fluid on right)
\eq
t_{\Higgs}=\az
\en
$$
{ \everymath={\displaystyle}
%\def\arraystretch{2.3}
\def\arraystretch{2.5}
\begin{array}{|@{\quad}r@{\,}l@{\quad}|@{\quad}c@{\quad}l@{\;\;}l@{\quad}|}
\hline
\rho_{\CGF} 
&  \,=  \frac{\hbar}{t_{\Higgs}^{4}} 
\left(
\frac{3}{8\gtwo ^{2}}\frac1{\hat a^{4}} + \frac{1}{8\lambda^{2}}
\right )
& \rho &= \frac{ \hbar }{\az^{4}}
\left(
\frac3{8\gtwo ^{2}} \frac1{\hat a^{4}}
+\frac{1}{8\lambdaH^{2}}
\right)
&   
\\[1.5ex]
\hline
p_{\CGF} 
&  \,=  \frac{\hbar}{t_{\Higgs}^{4}} \left(
\frac{1}{8\gtwo ^{2}}\frac1{\hat a^{4}} - \frac{1}{8\lambda^{2}}
\right )
&   p&=\frac{ \hbar }{\az^{4}}
\left(
\frac1{8\gtwo ^{2}}\frac1{\hat a^{4}}
-\frac{1}{8\lambdaH^{2}}
\right)
&   
\\[1ex]\hline
\end{array}
}
\def\arraystretch{1}
$$


broken phase
$$
{ \everymath={\displaystyle}
%\def\arraystretch{2.3}
\def\arraystretch{2.5}
\label{eq:parametrizationbyk}
\begin{array}{|@{\quad}r@{\,}l@{\quad}|@{\quad}r@{\quad}l@{\;\;}l@{\quad}|}
\hline
\alpha^{2} \expval{b^{2}} 
&  {}\, =   k^{2}-1 + \frac{E}{K} 
&  
\hat a^{2} \expval{b_{0}^{2}}
&=   k^{2}-1 + \frac{E}{K} 
&
\\[1.5ex]
\hline
\alpha^{2} \mu^{2} 
&  \,=1-2k^{2}
& \hat a^{2}
\frac{g^{2}\hat\phi^{\dagger}\hat\phi}{4\lambda^{2}}& \,=1-2k^{2} &  
\\[1.5ex]
\hline
\alpha^{4} \ECGF 
&  \, =\frac{k^{2}(1-k^{2})}{2}  
& \hat a^{4} H   &  \, =\frac{k^{2}(1-k^{2})}{2}  
&    
\\[1.5ex]
\hline
\alpha^{2} \hat a^{2} 
&  \,= \frac{3 }{2}\alpha^{2}\expval{b^{2}}
+ \frac{4\lambdaH^{2} }{\gtwo ^{2}} (1-2k^{2})
&\hat a^{2}
&= 
\frac32\hat a^{2} \expval{b_{0}^{2}}
+\frac{4\lambda^{2}}{g ^{2} }(1-2k^{2})
&    
\\[1.5ex]
\hline
 \frac{2(\phi^{\dagger}\phi)_{0}}{\vH^{2}}   
&  \,=1-\frac{3 } {2  }  \frac{\alpha^{2}\expval{b^{2}} } {\alpha^{2} \hat a^{2} } 
& \hat\phi^{\dagger}\hat\phi  & = 1 
-\frac32\frac{\hat a^{2}\expval{b_{0}^{2}}}{\hat a^{2}} &
\\[1.5ex]
\hline
\end{array}
}
\def\arraystretch{1}
$$


$$
{ \everymath={\displaystyle}
%\def\arraystretch{2.3}
\def\arraystretch{2.5}
\begin{array}{|@{\quad}r@{\,}l@{\quad}|@{\quad}c@{\quad}l@{\;\;}l@{\quad}|}
\hline
\hat\rho_{\CGF} 
&  \,=   
\frac{3}{\gtwo ^{2}}\frac{\ECGF}{\hat a^{4}} + \frac{9}{32\lambda^{2}}\frac{\expval{b^{2}}^{2}}{\hat a^{4}}
&  \frac{\rho}{\rhoz} & =
\frac3{\gtwo ^{2}}H
+\frac{9}{32\lambdaH^{2}}\expval{b_{0}^{2}}^{2}
&    
\\[1.5ex]
\hline
\hat p_{\CGF} 
&  \,=  \frac{1 }{\gtwo ^{2}} \frac{E_{\CGF}}{\hat a^{4}}  
- \frac{1 }{\gtwo ^{2}} \frac{\mu^{2} \expval{b^{2}}}{\hat a^{4}}  
- \frac{9}{32\lambdaH^{2} }\frac{\expval{b^{2}}^{2} }{\hat a^{4}}
&   \frac{p}{\rhoz} & =
\frac1{\gtwo ^{2}}H
- \frac{1 }{\gtwo ^{2}}\frac{\gtwo 
^{2}\hat\phi^{\dagger}\hat\phi}{4\lambda^{2}}\expval{b_{0}^{2}}
-\frac{9}{32\lambdaH^{2}}\expval{b_{0}^{2}}^{2}
&   
\\[1ex]\hline
\end{array}
}
\def\arraystretch{1}
$$

$$
{ \everymath={\displaystyle}
%\def\arraystretch{2.3}
\def\arraystretch{2.5}
\label{eq:parametrizationbyk}
\begin{array}{|@{\quad}r@{\,}l@{\quad}|@{\quad}r@{\quad}l@{\;\;}l@{\quad}|}
\hline
\frac{K_{\EW}}{2K}\alpha^{3}  
&  {}\, = 1-k^{2} +  (2k^{2}-1) \frac{E}{K}
&
\frac{g^{2}}{\zeta'} \hat a^{3}\az^{3} n &=
1-k^{2} +  (2k^{2}-1) \frac{E}{K}
&
\\[1ex]\hline
\end{array}
}
\def\arraystretch{1}
$$


$$
{ \everymath={\displaystyle}
%\def\arraystretch{2.3}
\def\arraystretch{2.5}
\label{eq:parametrizationbyk}
\begin{array}{|c|c|}
\hline
 z \sim z+4K \alpha
 \qquad
 \frac{\zeta' z}{\alpha\omegaz} \sim \frac{\zeta' 
 z}{\alpha\omegaz}+\frac{2\pi }{\omegaz}
 &
 T \sim  T +\frac{2\pi }{\omegaz}
\\[1ex]
\hline
&\\[-1ex]
\begin{aligned}
ds^{2} &= t_{\Higgs}^{2} \hat a^{2}\left(-dz^{2} + 
\frac1{\epsilon^{2}}\hat g_{ij} dx^{i}dx^{j}\right)
\\[1ex]
&= t_{\Higgs}^{2} \omegaz^{2}\frac{\alpha^{2} \hat a^{2}}{\zeta'{}^{2}}\left[- 
\left(\frac{\zeta'dz}{\alpha\omegaz} \right)^{2} 
+\frac{\zeta'{}^{2}\hat g_{ij} }{\alpha^{2}\omegaz^{2}\epsilon^{2}}  dx^{i}dx^{j}\right]
\end{aligned}
& 
\begin{aligned}
ds^{2} &= 
\aM^{2} \aone^{2}
\left( -dT^{2} + g^{(3)}_{ij} dx^{i}dx^{j}
\right)
\\[1ex]
 &= 
\az^{2}\omegaz^{2} \frac{\hat a^{2}}{\zeta'{}^{2}}
\left( -dT^{2} + g^{(3)}_{ij} dx^{i}dx^{j}
\right)
\end{aligned}
\\
&
\\[1ex]\hline
\end{array}
}
\def\arraystretch{1}
$$



\section{Low density}


\vskip2ex
\noindent
{\bf G\&R 8.113-4, DLMF 19.5.1-2, 19.12.1}
\eqa
\label{eq:EKtaylorseries}
k\rightarrow 0
\qquad
K(k) &= \frac\pi2 \left(
1 + \frac{k^{2}}4 +\frac{9k^{4}}{64}  \right)+O(k^{6})
\\[1ex]
E(k) &= \frac\pi2 \left(
1 - \frac{k^{2}}4  -\frac{3k^{4}}{64} \right)+O(k^{6}) 
\\[1ex]
\frac{E}{K}  &= 1 - \frac{k^{2}}{2}
-  \frac{k^{4}}{16}+O(k^{6}) 
\ena


\eqa
C_{1} &=\frac12 { k^{2}(1-k^{2}) }
\\[1ex]
C_{2} &= 1-2k^{2}
\\[1ex]
C_{3}& =k^{2}-1 +\frac{E}{K}
= \frac{1}2 k^{2} \left(1-\frac{k^{2}}{8}\right)+O(k^{6}) 
\\[1ex]
\zeta' &= \frac{ 2\pi}{4K} =1 - \frac{k^{2}}4 +O(k^{4})
\\[1ex]
1-k^{2}+(2k^{2}-1)\frac{E}{K} &= 1-k^{2}+(2k^{2}-1)\left( 1 - 
\frac{k^{2}}{2}\right)+O(k^{4})
=  \frac32 k^{2}   +O(k^{4})
\\[1ex]
C_{4} &= \zeta' \left[1-k^{2}+(2k^{2}-1)\frac{E}{K}\right]
= \frac32 k^{2}   +O(k^{4})
\\[1ex]
\hat a^{2}
&=\frac{4\lambda^{2}}{g ^{2} }C_{2}
+ \frac32 C_{3}
= \frac{4\lambda^{2}}{g ^{2} } +O(k^{2})
\\[1ex]
\frac{\rho }{\rhoz}  &= 
\frac{ 1}{\hat a^{4}}
\left(
\frac3{\gtwo ^{2}}
C_{1}
+\frac{9}{32\lambdaH^{2}}C_{3}^{2}
\right)
=\left(\frac{g ^{2} }{4\lambda^{2}}\right)^{2}
\frac3{\gtwo ^{2}}
\frac12 k^{2}
+O(k^{4})
\\[1ex]
&=\frac{3 g ^{2} }{32\lambda^{4}}
 k^{2}
+O(k^{4})
= 0.600 \, k^{2} +O(k^{4})
\\[1ex]
\frac{p }{\rhoz}  &=
\frac{ 1}{\hat a^{4}}
\left[
\frac1{\gtwo ^{2}}
(C_{1}- C_{2}C_{3})
-\frac{9}{32\lambdaH^{2}}C_{3}^{2}
\right]
\\[1ex]
C_{1}- C_{2}C_{3}&=
\frac12 k^{2}-\frac12 k^{4} -(1-2k^{2})\frac12 k^{2}
\left(1-\frac{k^{2}}{8}\right) 
= \frac9{16}k^{4}
\\[1ex]
\frac{p }{\rhoz}  &=
\left(\frac{g ^{2} }{4\lambda^{2}}\right)^{2}
\left[
\frac1{\gtwo ^{2}}
\frac9{16}k^{4}
-\frac{9}{32\lambdaH^{2}}\frac14 k^{4}
\right]
\\[1ex]
 &=
\frac{9g ^{4} }{256\lambda^{4}}
\left[
\frac1{\gtwo ^{2}}
-\frac{1}{8\lambdaH^{2}}
\right]k^{4}
\\[1ex]
 n &=\frac1{\az^{3}}
\frac{ 1}{\hat a^{3}}
\frac{1}{g^{2}}
C_{4}
=\frac1{\az^{3}}
\frac{g ^{3} }{8\lambda^{3}}
\frac{1}{g^{2}}
\frac32 k^{2}
=\frac1{\az^{3}}
\frac{3g  }{16\lambda^{3}} k^{2}
\ena

\noindent{\bf equation of state}
\eqa
\frac{p }{\rhoz}  &= \frac{9g ^{4} }{256\lambda^{4}}
\left[
\frac1{\gtwo ^{2}}
-\frac{1}{8\lambdaH^{2}}
\right]k^{4}
=
\frac{9g ^{4} }{256\lambda^{4}}
\left[
\frac1{\gtwo ^{2}}
-\frac{1}{8\lambdaH^{2}}
\right]
\left(\frac{32\lambda^{4}}{3 g ^{2} } \frac{\rho }{\rhoz}\right)^{2}
\\[1ex]
&=
4\lambda^{4}
\left(
\frac1{\gtwo ^{2}}
-\frac{1}{8\lambdaH^{2}}
\right)
\frac{\rho^{2} }{\rhoz^{2}}
=
\frac12\frac{\lambda^{2}\left(
8 \lambda^{2}
-\gtwo ^{2}
\right)}{\gtwo ^{2}}
\frac{\rho^{2} }{\rhoz^{2}}
\ena

\eq
p = \frac{c_{a}}2  \frac{\rho^{2}}{\rhoz}
\qquad
c_{a} = \frac{\lambda^{2}\left(
8 \lambda^{2}
-\gtwo ^{2}
\right)}{\gtwo ^{2}} = 0.992
\en

\noindent{\bf density of quanta}
\eq
n=\frac1{\az^{3}}
\frac{3g  }{16\lambda^{3}} k^{2}
=
\frac1{\az^{3}}
\frac{3g  }{16\lambda^{3}} 
\frac{32\lambda^{4}}{3 g ^{2} } \frac{\rho }{\rhoz}
=
\frac{2\lambda}{g} \frac{\rho }{m_{\Higgs}}
=\frac{\rho}{m_{W}}
\en

\noindent{\bf present dark matter density and $\expval{k^{2}}_{\now}$}

\eqa
\rho_{c} &= \frac{3 H_{0}^{2}}{8\pi G}  = 8.53 \ntimes 10^{-27} \kgunit/\munit^{3}
\\[1ex]
\expval{\rho_{\CDM}}_{\now} &= \Omega_{\CDM} \rho_{c}
= 0.27 \cdot 8.53 \ntimes 10^{-27} \kgunit/\munit^{3}
= 2.3  \ntimes 10^{-27} \kgunit/\munit^{3}
\\[1ex]
\frac{\expval{\rho_{\CDM}}_{\now}}{\rhoz} &= 4.1 \ntimes 10^{-56}
\\[1ex]
\expval{k^{2}}_{\now} &=
\frac{32\lambda^{4}}{3 g ^{2} } \frac{\expval{\rho_{\CDM}}_{\now}}{\rhoz}
=  1.67 \cdot 4.1 \ntimes 10^{-56}
= 7 \ntimes 10^{-56}
\ena

\noindent{\bf TOV stability and central density}


From {\it Dark matter stars} \cite{Friedan2022:DMStars},
the maximum CGF star mass is
\eq
M_{\max} = 9.145 \ntimes 10^{-6} \Msun
\qquad
\rho_{\max} = 0.799{\rhoz}
\qquad
k^{2}_{\max} = 0.341
\en
The last two numbers are from the numerical solutions
in Sagemath.
The entire star is in the broken phase.
The core is not in the low density regime.

The unit of mass in \cite{Friedan2022:DMStars} is
\eq
m_{b}= (4\pi)^{-\frac12}\frac{\aM}{G} = 2.94\ntimes 10^{-5} \Msun
\qquad
\en
Here the unit of mass is
\eq
M_{\aM} =\frac{\aM}{G} = 1.04 \ntimes 10^{-4}\,\Msun
\en
The TOV equation is exactly solvable with the low density equation of state 
\eq
p = \frac{c_{a}}{2}\frac{\rho^{2}}{\rhoz}
\qquad
c_{a} = 0.99248
\en
In the low density regime, \cite[(5.1), (2.2)]{Friedan2022:DMStars} give 
\eq
\frac{M}{m_{b}} = \pi  c_{a}^{3/2} \frac{\rho_{\central}}{\rhoz} 
\en
which is
\eq
\frac{M}{M_{\aM}} 
 = \frac{\pi^{1/2}  c_{a}^{3/2}}{2} \frac{\rho_{\central}}{\rhoz} 
 = 0.87625 \frac{\rho_{\central}}{\rhoz} 
\en
The parametrization by $k^{2}$ is
\eq
\frac{\rho}{\rhoz}  = \frac{3  }{32} 
\frac{g ^{2} }{\lambda^{4}} k^{2}
= 0.599698 \, k^{2}
\en
so
\eqg
M
 = \frac{\pi^{1/2}  c_{a}^{3/2}}{2} \frac{3  }{32} 
\frac{g ^{2} }{\lambda^{4}}M_{\aM} k^{2}_{\central}
= 5.4782 \ntimes 10^{-5} \Msun k^{2}_{\central}
\eng
The microlensing limit  $M = 10^{-11} \Msun$ corresponds to
\eq
k_{\central}^{2} = \frac{10^{-11} \Msun}{5.4782 \ntimes 10^{-5} \Msun}
= 1.825 \ntimes 10^{-7}
\en


\section{Possibilities of detection and verification?}

The metric in the rest frame is
\eq
ds^{2}= \aM^{2} g_{\mu\nu}dx^{\mu}dx^{\nu} = \aM^{2}\aone(x)^{2}
\left[ -(dT)^{2} + g^{(3)}_{ij}(x) dx^{i}dx^{j}
\right]
\en
In the low density regime $\aone = 4\lambda^{2}/g^{2}$.
\eq
ds^{2}=  \aM^{2} \frac{4\lambda^{2}}{g^{2}}
\left[ -(dT)^{2} + g^{(3)}_{ij}(x) dx^{i}dx^{j}\right]
\en
so proper time $t$ is given by
\eq
t =  \aM \frac{2\lambda}{g} T
\en
The CGF oscillation period is
\eq
T \sim T + \frac{2\pi}{\omega_{0}}
\en
so the period in proper time is
\eq
t \sim t+ \frac{2\pi}{\omega_{0}}\aM \frac{2\lambda}{g}
= t + 2\pi \az \frac{2\lambda}{g}
= t + 2\pi \frac{\hbar}{m_{\Higgs}} \frac{2\lambda}{g}
= t +  \frac{2\pi\hbar}{m_{W}}
\en
The proper time frequency is 
\eq
\omega_{\text{proper}} =  \frac{m_{W}}{\hbar}
\en

\bibliographystyle{ytphys}
\raggedright
\phantomsection
%\addcontentsline{toc}{section}{\numberline{}References}
\bibliography{Literature}

\end{document}



==> anc/Calculations for CGF fluid source/boilerplate/defs.tex <==
% BEGIN DEFS
\def\eq{\begin{equation}}
\def\en{\end{equation}}
\def\eqg{\eq\begin{gathered}}
\def\eng{\end{gathered}\en}
\def\eqa{\eq\begin{aligned}}
\def\ena{\end{aligned}\en}
\def\Reals{\mathbb{R}}
\def\Real{{\mathbf{Re}}}		%real part
\def\Imag{{\mathbf{Im}}}		%imag part
\def\cl{\mathrm{cl}}
\def\SO{\mathrm{SO}}
\def\SU{\mathrm{SU}}
\def\U{\mathrm{U}}
\def\Spin{\mathrm{Spin}}
\DeclareMathOperator{\cn}{cn}
\DeclareMathOperator{\cd}{cd}
\DeclareMathOperator{\nd}{nd}
\DeclareMathOperator{\cs}{cs}
\DeclareMathOperator{\ns}{ns}
\DeclareMathOperator{\am}{am}
\DeclareMathOperator{\sn}{sn}
\DeclareMathOperator{\dn}{dn}
\DeclareMathOperator{\ds}{ds}
\DeclareMathOperator{\dc}{dc}
\DeclareMathOperator{\nc}{nc}
\def\expval#1{\langle \, #1 \,\rangle}
%\def\aeq#1{\begin{align}#1\end{align}}  % for amsmath
%\def\ateq#1#2{\begin{alignat}{#1}#2\end{alignat}}  % for amsmath
% \def\partialby#1{\frac{\partial\hfill}{\partial#1}}
% \def\ftau{\mathbf{ftau}}
% \def\vtau{\mathbf{vtau}}
% \def\SNB#1{{\bf SNB-#1}}
% \def\SO{\mathbf{SO}}
% \def\SU{\mathbf{SU}}
% \def\Spin{\mathrm{Spin}}
% \def\su{\mathfrak{su}}
% \def\tr{\mathrm{tr}}
% \def\Complexes{\mathbb{C}}
% \def\phys{\mathrm{phys}}
% \def\QM{\mathrm{QM}}
% \def\grav{\mathrm{grav}}
% \def\scalar{\mathrm{scalar}}
% \def\YM{\mathrm{YM}}
\def\Vol{\mathrm{Vol}}
\def\gauge{\mathrm{gauge}}
\def\HO{{\scriptscriptstyle\mathrm{HO}}}
\def\main{\mathrm{main}}
% \def\matter{\mathrm{matter}}
% \def\top{\mathrm{top}}
% \def\vect{\mathrm{vect}}
% \def\red{\mathrm{red}}
% \def\weak{\mathrm{weak}}
% \def\cL{\mathcal{L}}
% %
\def\tr{\mathrm{tr}}
% \def\iend{\mathrm{end}}
\def\Complexes{\mathbb{C}}
\def\Integers{\mathbb{Z}}
% \def\gauge{\mathrm{gauge}}
% \def\weak{\mathrm{weak}}
% \def\dark{\mathrm{dark}}
% \def\Dirac{\displaystyle{\not}D}
% \def\cH{\mathcal{H}}
\def\cE{\mathcal{E}}
\def\cZ{\mathcal{Z}}
\def\cQ{\mathcal{Q}}
\def\cA{\mathcal{A}}
\def\cW{\mathcal{W}}
\def\cP{\mathcal{P}}
\def\cO{\mathcal{O}}
\def\cG{\mathcal{G}}
\def\cK{\mathcal{K}}
\def\cV{\mathcal{V}}
\def\cM{\mathcal{M}}
\def\cR{\mathcal{R}}
\def\cD{\mathcal{D}}
\def\cH{\mathcal{H}}
\def\cJ{\mathcal{J}}
\def\cB{\mathcal{B}}
\def\cF{\mathcal{F}}
\def\bK{\mathbf{K}}
\def\bM{\mathbf{M}}
\def\bbT{\mathbb{T}}
\def\bbL{\mathbb{L}}
\def\Moni{\cM_{\mathrm{i}}}
\def\Monitwo{\cM_{\mathrm{i}/2}}
\def\Monifour{\cM_{\mathrm{i}/4}}
% \def\tW{t_{W}}
% \def\tP{t_{\mathrm{grav}}}
% \def\tH{t_{\mathrm{H}}}
% \def\epsI{\epsilon_{\mathrm{w}}}
% \def\su{\mathfrak{su}}
% \def\init{\mathrm{init}}
% %
% \def\tIp{t'_{\mathrm{I}}}
% \def\xzero{x^{\scriptscriptstyle 0}}
% \def\xone{x^{\scriptscriptstyle 0}}
% \def\xtwo{x^{\scriptscriptstyle 0}}
% \def\xthree{x^{\scriptscriptstyle 0}}
% \def\xfour{x^{\scriptscriptstyle 4}}
% \def\ta{\tilde{a}}
\def\EW{\scriptscriptstyle\mathrm{EW}}
% % \def\gtwo{g_{\scriptscriptstyle\mathrm{SU(2)}}}
% % \def\vH{v_{\mathrm{H}}}
% % \def\lambdaH{\lambda_{\mathrm{H}}}
% \def\gtwo{g}
\def\vH{v}
% \def\lambdaH{\lambda}
\def\kB{k_{\scriptscriptstyle \mathrm{B}}}
% \DeclareMathOperator{\sd}{sd}
% \DeclareMathOperator{\nc}{nc}
% \DeclareMathOperator{\nd}{nd}
% \def\max{\mathrm{max}}
% %\def\zb{z_{b}}
% %\def\yb{y_{b}}
% %\def\kb{k_{b}}
% %\def\Kb{K_{b}}
% \def\zb{z}
% \def\yb{y}
% \def\kb{k}
% \def\Kb{K}
% \def\ka{k_{a}}
% \def\Ka{K_{a}}
% \def\za{z_{a}}
% \def\ya{y_{a}}
% \DeclareMathOperator\arcsinh{arcsinh}
% \DeclareMathOperator\arccn{arccn}
% \def\dVol{d^{3}\hat x}
\def\ssf{ {\scriptscriptstyle f}}
\def\ssi{ { i}}
\def\phys{\scriptstyle \mathrm{phys}}
\def\grav{\scriptscriptstyle \mathrm{grav}}
\def\dimss{\scriptscriptstyle \mathrm{dim}}
\def\Higgs{\scriptscriptstyle \mathrm{Higgs}}
\def\Hubble{\scriptscriptstyle \mathrm{Hubble}}
\def\CGF{\scriptscriptstyle \mathrm{CGF}}
\def\CMB{\scriptscriptstyle \mathrm{CMB}}
\def\CDM{\scriptscriptstyle \mathrm{CDM}}
\def\visible{\scriptscriptstyle \mathrm{visible}}
\def\ord{\mathrm{ordinary}}
%\def\ord{\scriptstyle \mathrm{ord}}
\def\curvature{\text{curvature}}
%\def\curvature{\scriptscriptstyle \text{curvature}}
\def\GeV{\text{\footnotesize GeV}}
\def\sunit{\text{s}}
%\def\sunit{\text{\footnotesize s}}
\def\epsilonb{\epsilon}
\def\EhatCGF{\hat E_{\CGF}}
\def\ECGF{E_{\CGF}}
%\def\epsilonb{\epsilon_{\hat{b}}}
\def\ntimes{\,{\times}\,}
\def\tI{t_{\mathrm{I}}}
\def\epsilona{\epsilon_{a}}
\def\epsilong{\epsilon_{g}}
\def\epsgH{\epsilon_{\mathrm{gH}}}
\def\gtwo{g}
\def\lambdaH{\lambda}
%\def\that{\hat{t}}
\def\stacktype{L}
\stackMath
%\def\dyhat{.067ex}
\def\dyhat{-0.2ex}
\newcommand\myhat[1]{\ThisStyle{%
              \stackon[\dyhat]{\SavedStyle#1}
                              {\SavedStyle\hat{\phantom{#1}}}}}
\def\that{\kern0.1em\myhat{\kern-0.1em t}}                              
\def\sshalf{{\scriptscriptstyle 1/2}}
\def\eff{{\scriptscriptstyle \mathrm{eff}}}
\def\ssm{{\scriptstyle \mathrm{m}}}
\def\ssc{{\scriptstyle \mathrm{c}}}
%\def\ssm{{\scriptscriptstyle \mathrm{m}}}
%\def\ssc{{\scriptscriptstyle \mathrm{c}}}
\def\HgH{{\scriptscriptstyle \mathrm{HgH}}}
%\def\vis{{\scriptstyle \mathrm{vis}}}
\def\ssLambda{{\scriptstyle \Lambda}}
\def\Kunit{\text{\small K}}
\def\CP{CP }
\def\kg{\mathrm{kg}}
\def\munit{\mathrm{m}}
\def\cmunit{\text{cm}}
\def\Junit{\text{J}}
\def\Msun{\textup{M}_{\odot}}
%
\def\texttilde{\raise-0.7ex\hbox{\!\texttt{\char`\~}}}
%\def\texttilde{\raise.17ex\hbox{$\scriptstyle\sim$}}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Thermodynamic stability
%
\def\starnabla{{*}\hat\nabla}
\def\asymp{\mathrm{asymp}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Calculations for Thermodynamic stability
%
\def\su{\mathfrak{su}}
\def\bj{\mathbf{j}}
\def\stard{{*}d}
\def\starDcl{{*}D^{\cl}}
\def\starD{{*}D}
\def\inprod#1#2{\langle #1 | #2 \rangle}
\DeclareMathOperator{\sd}{sd}
\def\epsgw{\epsilon_{\mathrm{gw}}}
\def\ka{k_{a}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   Dark matter stars
%
\def\rhob{\rho_{b}}
\def\rb{r_{b}}
\def\mb{m_{b}}
\def\tot{\mathrm{tot}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   First principles
%
\def\SM{SM}
\def\GR{GR}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   CGF fluid
%
\def\scalar{\mathrm{scalar}}
\def\epsb{\epsilon_{b}}
\def\tB{\tilde B}
\def\thb{\hat t_{b}}
\def\Planck{\scriptscriptstyle \mathrm{Planck}}
\def\macro{\scriptscriptstyle \mathrm{macro}}
%\def\aM{a_{\text{\tiny M}}}
%\def\aM{a_{1}}
\def\aM{\ell}
\def\az{\ell_{0}}
\def\kgunit{\text{kg}}
\def\diag{\text{diag}}
\def\orth{\text{ortho}}
\def\spin{\text{spin}}
\def\rest{\text{rest}}
\def\spinu{\text{spin-rest}}
\def\epsz{\epsilon_{0}}
\def\omegaz{\omega_{0}}
\def\hatn{\hat n}
\def\vol{\text{vol}}
\def\now{\text{now}}
\def\central{\text{central}}
\def\rhoz{\rho_{0}}
\def\aone{a_{\ell}}


==> anc/Calculations for CGF fluid source/boilerplate/preamble.tex <==
\documentclass[12pt,notitlepage,a4paper]{article}
%\documentclass[aps,prl,twocolumn,superscriptaddress,amsmath,amssymb,floatfix,showpacs]{revtex4-1}
\pdfoutput=1
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% BEGIN GEOMETRY
%
\usepackage[a4paper,margin=1in]{geometry}
%\usepackage[a4paper,left=2.7cm,right=2.7cm,top=2.8cm,bottom=2.8cm,footskip=1.5cm]{geometry}
%
% END GEOMETRY
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% BEGIN PACKAGES
%
%
% \usepackage[T1]{fontenc}
% \usepackage[english]{babel}
%\usepackage[leftcaption,raggedright]{sidecap}
%\usepackage[timesmathacc]{newtxmath}
% \hypersetup{
%     pdftitle={A pragmatic approach to formal fundamental physics},
%     pdfauthor={Daniel Friedan},
% }
%\usepackage[caption=false]{subfig}
%
\usepackage{amsmath,amssymb,amscd,amsfonts}
\usepackage{mathtools}
\numberwithin{equation}{section}
\usepackage{url}
\usepackage[shortlabels]{enumitem}
\usepackage{tikz} 
\usetikzlibrary{decorations}
\usetikzlibrary{arrows,decorations.markings}         %new code
\usepackage[hidelinks]{hyperref}
\usepackage[open,
  openlevel=2,
  atend,
  numbered]{bookmark}
\usepackage{graphicx}
\usepackage[final]{pdfpages}
\usepackage{threeparttable}
\usepackage[small,sc]{caption}
\usepackage{float}
\usepackage{stackengine}
\usepackage{scalerel}
%
% END PACKAGES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% BEGIN SECTION TITLES
%
\usepackage[bf,small,center]{titlesec}
%\usepackage[bf]{titlesec}
%
% \renewcommand{\thesection}{\arabic{section}}
% \renewcommand{\thesubsection}{\thesection.\arabic{subsection}}
% \renewcommand{\thesubsubsection}{\thesubsection.\arabic{subsubsection}}
%
%  REVISE SECTION/SUBSECTION -> SUBSECTION/SUBSUBSECTION
%\let\section\subsection
%\let\subsection\subsubsection
%\renewcommand{\thesubsection}{\arabic{subsection}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                                                 %
%   \titlespacing{\section}{3pc}{2pc}{0.8pc}      %
%   \titleformat{\section}                        %
%     {\centering\large\bfseries} % format        %
%     {\Large\thesection}% label                  %
%     {0.5em} % sep                               %
%     {\Large}                                    %
%   \titlespacing{\subsection}{0pc}{2pc}{0.8pc}   %
%   \titleformat{\subsection}                     %
%     {\centering\bfseries} % format              %
%     {\normalsize\thesubsection}% label          %
%     {0.5em} % sep                               %
%     {\normalsize}                               %
%                                                 %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\normalfont
% END SECTION TITLES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% BEGIN TABLE OF CONTENTS
%
\usepackage{tocloft}
%\makeatletter
%\def\@tocrmarg{8em}%
%\makeatother
%\cftsetpnumwidth{1em}
%\cftsetrmarg{6em}
\renewcommand\cfttoctitlefont{\hfill\normalsize\textsc}
%\renewcommand\cfttoctitlefont{\hfill\large\bfseries}
\newlength{\mylen}	% need some extra space at end of number 
\setlength{\mylen}{1.0em}	% need some extra space at end of number 
\renewcommand{\cftaftertoctitle}{\hfill\hfill\vskip-0.5ex\thispagestyle{empty}}
\newcommand{\addtotoc}[2]{
    \phantomsection
    \addcontentsline{toc}{section}{\numberline{}#1}
    #2 \clearpage
}
\renewcommand\cftsecfont{\normalsize}
\renewcommand\cftsecpagefont{\small\normalfont}
%\setlength\cftbeforesecskip{0.5ex}
\setlength\cftbeforesecskip{0.2ex}
\renewcommand{\cftsecpresnum}{\hfill} % note the double 
\renewcommand{\cftsecaftersnum}{\hspace*{\mylen}} 
\addtolength{\cftsecnumwidth}{\mylen}
\renewcommand{\cftsecdotsep}{\cftnodots}
\renewcommand\cftsubsecpagefont{\small\normalfont}
\setlength\cftbeforesubsecskip{0ex}
\renewcommand{\cftsubsecpresnum}{\hfill} % note the double 
\setlength\cftsubsecindent{3.5em}
\setlength\cftsubsubsecindent{7.0em}
\addtolength{\cftsubsecnumwidth}{0.4\mylen}
\renewcommand{\cftsubsecaftersnum}{\hspace*{0.5em}}
% adjust toc margins
\renewcommand\cftsecafterpnum{\hspace*{3em}}
\renewcommand\cftsubsecafterpnum{\hspace*{3em}}
\setlength\cftsecindent{1.5em}
\setlength\cftsubsecindent{5em}
%\setlength\cftsubsecindent{0.0em}
%\setlength\cftsubsubsecindent{5em}
%\addtolength{\cftsubsecnumwidth}{1.0\mylen}
%\renewcommand{\cftsubsecaftersnum}{\hspace*{1.0em}} 
%\addtolength{\cftsubsubsecnumwidth}{-1\mylen}
%\renewcommand{\cftsubsubsecaftersnum}{\hspace*{0.1em}} 
%\renewcommand{\cftsubsecdotsep}{\cftnodots}
%
% END TABLE OF CONTENTS
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\urldef\footurlb\url{cocalc.com/dfriedan/DM/SM}
\urldef\footurla\url{physics.rutgers.edu/~friedan}
% \urldef\footurlb\url{https://cocalc.com/dfriedan/DM/SM}
% \urldef\footurla\url{https://physics.rutgers.edu/~friedan}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{sidecap}
\usepackage{cite}
